A new lower bound for the Schur-Siegel-Smyth trace problem

We prove that lambda_SSS >= 1.80220 for the smallest limiting trace-to-degree ratio of totally positive algebraic integers, improving the bound 1.80203 obtained by Orloski, Talebizadeh Sardari and Smith. The proof exhibits an explicit probability measure on [0,8] together with eighteen integer polynomials, and verifies their dual inequality on the whole of [0,infinity) by interval bisection. The certificate assumes nothing about the data it is built from: an error in that data can only weaken the bound, never invalidate it.

==> anc/CERTIFICAT_C86.json <==
{"certificat": 1.8022211894912388, "lambda_0": 0.5346669850888335, "polynomes": [[1, 0], [1, -6, 11, -7, 1], [1, -7, 13, -7, 1], [1, -3, 1], [1, -10, 36, -58, 43, -13, 1], [1, -18, 135, -549, 1320, -1920, 1662, -813, 206, -24, 1], [1, -18, 134, -538, 1273, -1822, 1560, -766, 200, -24, 1], [1, -18, 134, -537, 1265, -1798, 1526, -743, 194, -24, 1], [1, -10, 35, -55, 40, -12, 1], [1, -11, 45, -86, 77, -27, 2], [1, -10, 36, -57, 39, -11, 1], [1, -10, 37, -63, 50, -16, 1], [1, -9, 32, -57, 53, -24, 4], [1, -1], [1, -10, 36, -59, 45, -14, 1], [1, -9, 27, -32, 13, -1], [1, -10, 37, -64, 53, -19, 2], [1, -11, 46, -92, 89, -36, 4]], "lambda_Q": [0.5034811422828379, 0.05815278813704127, 0.017279103822391503, 0.15280200511825945, 0.0025879008790219457, 0.0004304206760444059, 0.000454817709951697, 0.00041514881079939806, 0.0006650533564953371, 0.0, 0.0, 0.0023120586603655674, 0.0035768493288521105, 0.36707105091439896, 0.0, 0.00041675942683370185, 0.0, 0.01762801333133273], "n_cellules": 6932, "aretes": [0.0, 2.9447315021698683e-05, 0.00011771831892562746, 0.00026460035913175616, 0.00046973958393988163, 0.0007326417949893642, 0.0010526736378262736, 0.0014290641277097346, 0.001860906506981709, 0.0023471604295256018, 0.0028866544670511926, 0.003478088931167985, 0.004120039004448383, 0.004810958172937666, 0.005549181951841573, 0.0063329318954159575, 0.0071603198813983615, 0.008029352659659927, 0.008937936654119537, 0.009883883006351978, 0.010864912848739614, 0.011878662794464067, 0.012922690631112066, 0.013994481204179106, 0.015091452476296889, 0.016210961747587557, 0.01735031202215913, 0.018506758505404865, 0.019677515216453893, 0.020859761699843105, 0.02205064982024145, 0.023247310623857424, 0.024446861249999997, 0.025646411876142576, 0.02684307267975855, 0.028033960800156896, 0.029216207283546108, 0.030386963994595128, 0.031543410477840865, 0.03268276075241244, 0.033802270023703104, 0.034899241295820886, 0.035971031868887934, 0.03701505970553593, 0.038028809651260376, 0.039009839493648016, 0.03995578584588046, 0.04086436984034007, 0.04173340261860164, 0.04256079060458404, 0.04334454054815842, 0.04408276432706233, 0.04477368349555162, 0.04541563356883201, 0.04600706803294881, 0.046546562070474404, 0.04703281599301829, 0.04746465837229026, 0.047841048862173725, 0.04816108070501064, 0.04842398291606012, 0.048629122140868244, 0.04877600418107437, 0.0488642751849783, 0.0488937225, 0.04892275483934055, 0.04900974172775474, 0.049154353194179566, 0.0493560406777897, 0.049614039108876615, 0.049927369811020056, 0.050294844213542904, 0.050715068360166884, 0.051186448196766196, 0.05170719561816081, 0.05227533525101189, 0.05288871194708949, 0.053544998958487966, 0.05424170676377778, 0.054976192511612995, 0.055745670045971675, 0.056547220475, 0.05737780324336887, 0.058234267666141745, 0.05911336488040179, 0.06001176016930174, 0.06092604561178713, 0.061852753010008164, 0.0627883670453821, 0.06372933861340069, 0.06467209828659931, 0.0656130698546179, 0.06654868388999183, 0.06747539128821287, 0.06838967673069826, 0.0692880720195982, 0.07016716923385825, 0.07102363365663113, 0.071854216425, 0.07265576685402832, 0.07342524438838699, 0.07415973013622222, 0.07485643794151203, 0.07551272495291052, 0.07612610164898811, 0.07669424128183919, 0.0772149887032338, 0.07768636853983311, 0.07810659268645709, 0.07847406708897994, 0.07878739779112338, 0.0790453962222103, 0.07924708370582043, 0.07939169517224526, 0.07947868206065944, 0.0795077144, 0.07951250073623202, 0.07952557724999999, 0.0795434401, 0.07956130295, 0.07957437946376798, 0.0795791658, 0.07958459779330483, 0.079599438275, 0.07961971075, 0.079639983225, 0.07965482370669517, 0.0796602557, 0.07968673357041361, 0.07976297355971083, 0.07987978, 0.08002306431070279, 0.08017554428929721, 0.0803188286, 0.08043563504028917, 0.08051187502958639, 0.0805383529, 0.08057021875101114, 0.080657277875, 0.08077620284999999, 0.080895127825, 0.08098218694898886, 0.0810140528, 0.08104501465072445, 0.081129604, 0.0812451552, 0.0813607064, 0.08144529574927556, 0.0814762576, 0.08150513350837485, 0.08159122332996165, 0.08173292337427247, 0.08192759403758856, 0.08217160897378338, 0.08246042264628962, 0.08278865500284495, 0.0831501916956862, 0.08353829798027942, 0.08394574417086796, 0.08436494031583892, 0.08478807758416108, 0.08520727372913205, 0.08561471991972058, 0.0860028262043138, 0.08636436289715506, 0.08669259525371038, 0.08698140892621663, 0.08722542386241144, 0.08742009452572755, 0.08756179457003836, 0.08764788439162516, 0.0876767603, 0.08768203331235024, 0.08769643945, 0.0877161186, 0.08773579775, 0.08775020388764977, 0.0877554769, 0.08776064436716334, 0.08777476215, 0.0877940474, 0.08781333265, 0.08782745043283667, 0.0878326179, 0.08786110931404816, 0.08794622526012984, 0.08808689535583765, 0.08828135059309938, 0.08852714558448092, 0.08882118931535204, 0.08915978401518891, 0.08953867165918387, 0.08995308751537792, 0.09039782006392977, 0.09086727653500153, 0.09135555324108449, 0.0918565098192949, 0.09236384645, 0.0928711830807051, 0.09337213965891551, 0.09386041636499848, 0.09432987283607024, 0.09477460538462208, 0.09518902124081613, 0.09556790888481109, 0.09590650358464796, 0.09620054731551908, 0.09644634230690062, 0.09664079754416235, 0.09678146763987017, 0.09686658358595185, 0.096895075, 0.09690033517758391, 0.09691470625, 0.0969343375, 0.09695396875, 0.09696833982241608, 0.0969736, 0.09697889555357604, 0.096993363275, 0.09701312655, 0.097032889825, 0.09704735754642395, 0.0970526531, 0.09708235745083275, 0.09716974419443153, 0.09730973473089628, 0.09749419331909254, 0.09771239989635405, 0.097951673089559, 0.09819810721044099, 0.09843738040364594, 0.09865558698090746, 0.09884004556910371, 0.09898003610556846, 0.09906742284916724, 0.0990971272, 0.09910225879546519, 0.099116278575, 0.09913542994999999, 0.099154581325, 0.0991686011045348, 0.0991737327, 0.09917943164438653, 0.09919500145, 0.0992162702, 0.09923753895000001, 0.09925310875561348, 0.0992588077, 0.0992599410580967, 0.09926303745000001, 0.0992672672, 0.09927149695, 0.0992745933419033, 0.0992757267, 0.0992757461397139, 0.09927579924999999, 0.0992758718, 0.09927594434999999, 0.09927599746028609, 0.0992760169, 0.09930503121197433, 0.0993918266080177, 0.09953566258041427, 0.09973531197136269, 0.09998907144265377, 0.10029477600795154, 0.10064981750369327, 0.10105116684102139, 0.1014953998489016, 0.10197872648794283, 0.10249702318567695, 0.10304586801742514, 0.1036205784326002, 0.104216251204577, 0.10482780426329337, 0.10545002005367986, 0.10607759004999999, 0.10670516004632014, 0.10732737583670662, 0.10793892889542299, 0.1085346016673998, 0.10910931208257484, 0.10965815691432304, 0.11017645361205716, 0.11065978025109839, 0.1111040132589786, 0.11150536259630672, 0.11186040409204845, 0.11216610865734622, 0.1124198681286373, 0.11261951751958572, 0.1127633534919823, 0.11285014888802566, 0.1128791632, 0.11290447514143338, 0.11297539762530207, 0.11307788358386868, 0.11319163441613131, 0.11329412037469792, 0.1133650428585666, 0.1133903548, 0.11341574106924958, 0.11348687181503128, 0.11358965872078171, 0.11370374357921828, 0.11380653048496871, 0.11387766123075041, 0.1139030475, 0.11393230305281697, 0.11401986986617742, 0.11416514976995451, 0.11436715035509355, 0.11462449175277216, 0.11493541606030343, 0.11529779934939383, 0.11570916617472705, 0.1161667064837656, 0.11666729481225899, 0.11720751163433367, 0.11778366672132226, 0.11839182434976706, 0.11902783018640205, 0.11968733966646158, 0.12036584767146304, 0.1210587193037342, 0.12176122154746404, 0.1224685556, 0.12317588965253597, 0.12387839189626582, 0.12457126352853697, 0.12524977153353842, 0.12590928101359794, 0.12654528685023295, 0.12715344447867774, 0.12772959956566632, 0.12826981638774101, 0.12877040471623438, 0.12922794502527293, 0.12963931185060618, 0.13000169513969656, 0.13031261944722786, 0.13056996084490646, 0.1307719614300455, 0.1309172413338226, 0.13100480814718304, 0.1310340637, 0.13104372722063773, 0.13107012845, 0.1311061932, 0.13114225794999998, 0.13116865917936227, 0.1311783227, 0.13118749000552826, 0.13121253554999998, 0.13124674839999997, 0.13128096125, 0.1313060067944717, 0.1313151741, 0.13134404413491904, 0.13143046700642136, 0.1315738822290221, 0.13177335969996976, 0.1320276057313194, 0.1323349714399955, 0.13269346344143138, 0.133100756777433, 0.1335542099944251, 0.13405088227429116, 0.1345875525067074, 0.1351607401792793, 0.13576672795, 0.13640158575563974, 0.13706119629971397, 0.13774128175473094, 0.13843743150554466, 0.1391451307538864, 0.13985978979856412, 0.14057677380143588, 0.14129143284611362, 0.14199913209445533, 0.14269528184526903, 0.14337536730028602, 0.14403497784436026, 0.14466983565, 0.1452758234207207, 0.1458490110932926, 0.14638568132570884, 0.1468823536055749, 0.147335806822567, 0.14774310015856862, 0.14810159216000449, 0.1484089578686806, 0.14866320390003024, 0.14886268137097788, 0.14900609659357864, 0.14909251946508095, 0.1491213895, 0.14912648577306292, 0.14914040905, 0.1491594286, 0.14917844815, 0.1491923714269371, 0.1491974677, 0.14920416948443158, 0.1492224791, 0.1492474905, 0.1492725019, 0.14929081151556842, 0.1492975133, 0.14932701555803585, 0.1494152847973088, 0.14956161032580567, 0.14976481401640904, 0.150023259792484, 0.15033486680060523, 0.1506971261643653, 0.1511071211843723, 0.15156155082179826, 0.15205675627640294, 0.15258875044504197, 0.15315325002347696, 0.15374570999302273, 0.1543613602143653, 0.15499524383391894, 0.15564225719349647, 0.15629719092196434, 0.15695477187803564, 0.1576097056065035, 0.15825671896608104, 0.15889060258563467, 0.15950625280697725, 0.16009871277652302, 0.160663212354958, 0.16119520652359703, 0.16169041197820172, 0.1621448416156277, 0.16255483663563466, 0.16291709599939475, 0.163228703007516, 0.16348714878359094, 0.16369035247419428, 0.16383667800269117, 0.16392494724196413, 0.1639544495, 0.16396278662524408, 0.16398556407499998, 0.16401667865, 0.164047793225, 0.16407057067475592, 0.1640789078, 0.16408754715853568, 0.164111150325, 0.16414339285, 0.164175635375, 0.16419923854146432, 0.1642078779, 0.1642358563153803, 0.16431902838328394, 0.16445512538651189, 0.16464043495359448, 0.16486990232260773, 0.16513726822190172, 0.1654352396067146, 0.1657556885944221, 0.16608987417198773, 0.16642868062801228, 0.1667628662055779, 0.1670833151932854, 0.16738128657809828, 0.16764865247739227, 0.16787811984640552, 0.16806342941348812, 0.16819952641671607, 0.1682826984846197, 0.1683106769, 0.16833898391531915, 0.1684232079486138, 0.16856127512466068, 0.16874978577136684, 0.16898409813097945, 0.16925844265556667, 0.16956606407243588, 0.16989938772136684, 0.1702502060678851, 0.1706098808, 0.1709695555321149, 0.17132037387863316, 0.17165369752756413, 0.17196131894443334, 0.17223566346902056, 0.17246997582863316, 0.17265848647533932, 0.17279655365138621, 0.17288077768468085, 0.1729090847, 0.17293753518020366, 0.1730222510840999, 0.1731613399983845, 0.1733516949065499, 0.1735890635944996, 0.17386814363798483, 0.17418270084999998, 0.17452570854221883, 0.1748895044896003, 0.17526596209183465, 0.17564667190816535, 0.1760231295103997, 0.17638692545778117, 0.17672993315, 0.17704449036201517, 0.1773235704055004, 0.1775609390934501, 0.1777512940016155, 0.1778903829159001, 0.17797509881979634, 0.1780035493, 0.1780326163504115, 0.1781192257803221, 0.17826161447149977, 0.1784568838008072, 0.17870105864781, 0.17898916831676523, 0.17931534772565266, 0.17967295680233109, 0.18005471565725875, 0.180452852781051, 0.18085926324999999, 0.181265673718949, 0.18166381084274125, 0.1820455696976689, 0.18240317877434734, 0.18272935818323477, 0.18301746785219, 0.1832616426991928, 0.18345691202850023, 0.1835993007196779, 0.1836859101495885, 0.1837149772, 0.18374385617971395, 0.18383026060229177, 0.18397349479012778, 0.1841724055057619, 0.18442539123706944, 0.18473041509169513, 0.1850850211969126, 0.1854863544728677, 0.18593118362000258, 0.1864159271355798, 0.1869366821498365, 0.1874892558495969, 0.18806919923633852, 0.1886718429469126, 0.18929233484851035, 0.1899256791051834, 0.19056677640137742, 0.19121046499862257, 0.1918515622948166, 0.19248490655148964, 0.19310539845308738, 0.19370804216366147, 0.1942879855504031, 0.1948405592501635, 0.1953613142644202, 0.19584605777999742, 0.19629088692713229, 0.19669222020308738, 0.19704682630830486, 0.19735185016293055, 0.1976048358942381, 0.1978037466098722, 0.19794698079770823, 0.19803338522028605, 0.1980622642, 0.1980916252408988, 0.19817947196575783, 0.19832509708440163, 0.198527328109001, 0.19878453679425584, 0.19909465224706868, 0.19945517760015846, 0.19986321011536753, 0.20031546455480267, 0.20080829963163888, 0.2013377473276198, 0.20189954484120756, 0.20248916890915436, 0.20310187222515846, 0.20373272166238307, 0.20437663799209313, 0.20502843677861848, 0.20568287012138153, 0.2063346689079069, 0.20697858523761695, 0.20760943467484155, 0.20822213799084566, 0.20881176205879245, 0.2093735595723802, 0.20990300726836114, 0.21039584234519734, 0.21084809678463248, 0.21125612929984156, 0.21161665465293134, 0.21192677010574418, 0.212183978790999, 0.2123862098155984, 0.2125318349342422, 0.21261968165910122, 0.2126490427, 0.21267810470771348, 0.21276495000538506, 0.21290856041130302, 0.21310725222476215, 0.21335869596591533, 0.21365994368679475, 0.21400746353330652, 0.2143971811529907, 0.21482452746307873, 0.21528449221881127, 0.21577168275397712, 0.21628038720499407, 0.2168046414772868, 0.217338299168843, 0.217875103631157, 0.2184087613227132, 0.21893301559500594, 0.2194417200460229, 0.21992891058118874, 0.22038887533692128, 0.22081622164700931, 0.2212059392666935, 0.22155345911320526, 0.22185470683408468, 0.22210615057523786, 0.22230484238869702, 0.22244845279461495, 0.22253529809228653, 0.2225643601, 0.22259347112234842, 0.22268015389725893, 0.22282247207477898, 0.22301724650199653, 0.22326012624006256, 0.22354568575697537, 0.22386754612499998, 0.22421851751537306, 0.22459075980719637, 0.22497595772278245, 0.22536550657721754, 0.22575070449280363, 0.22612294678462694, 0.22647391817499998, 0.22679577854302463, 0.22708133805993744, 0.22732421779800346, 0.227518992225221, 0.22766131040274107, 0.22774799317765157, 0.2277771042, 0.22780485583784513, 0.2278874908256492, 0.22802316323433497, 0.22820884236648425, 0.22844038045711035, 0.22871260532787385, 0.229019435925, 0.22935401815997125, 0.2297088780185389, 0.23007608851785075, 0.23044744678214926, 0.2308146572814611, 0.23116951714002876, 0.231504099375, 0.23181092997212616, 0.23208315484288966, 0.23231469293351575, 0.23250037206566504, 0.2326360444743508, 0.23271867946215488, 0.2327464311, 0.23277540766157492, 0.23286216730031434, 0.23300620087615967, 0.23320666314281543, 0.23346237770799055, 0.23377184393693617, 0.23413324575876698, 0.2345444623238874, 0.2350030804499802, 0.23550640878351997, 0.23605149359370584, 0.23663513610612813, 0.23725391127444873, 0.2379041878799348, 0.23858214984089426, 0.2392838186069604, 0.24000507650680772, 0.24074169091228426, 0.24148933907715683, 0.2422436335047048, 0.24300014769529524, 0.2437544421228432, 0.24450209028771577, 0.2452387046931923, 0.24595996259303962, 0.24666163135910577, 0.24733959332006522, 0.2479898699255513, 0.2486086450938719, 0.2491922876062942, 0.24973737241648006, 0.2502407007500198, 0.25069931887611263, 0.251110535441233, 0.2514719372630639, 0.2517814034920095, 0.2520371180571846, 0.25223758032384036, 0.25238161389968566, 0.2524683735384251, 0.2524973501, 0.25250493089175735, 0.252525642, 0.25255393389999997, 0.2525822258, 0.25260293690824265, 0.2526105177, 0.2526179162260179, 0.25263812937499996, 0.25266574105, 0.252693352725, 0.2527135658739821, 0.2527209644, 0.25274973597411277, 0.25283599275432966, 0.2529795610309747, 0.2531801516766451, 0.25343736072847567, 0.2537506702016661, 0.2541194491326333, 0.2545429548496885, 0.2550203344686787, 0.2555506266105823, 0.25613276333759816, 0.2567655723038303, 0.2574477791162366, 0.25817800990108686, 0.2589547940707613, 0.2597765672853187, 0.26064167460286874, 0.26154837381240464, 0.26249483894238423, 0.2634791639379938, 0.2644993664996888, 0.2655533920752812, 0.2666391179975343, 0.2677543577589319, 0.26889686541501356, 0.2700643401074079, 0.2712544306974549, 0.2724647405010868, 0.2736928321154302, 0.2749362323274115, 0.27619243709447866, 0.27745891658740995, 0.2787331202850529, 0.280012482110735, 0.2812944256, 0.28257636908926503, 0.2838557309149471, 0.28512993461259006, 0.2863964141055213, 0.28765261887258853, 0.2888960190845698, 0.2901241106989132, 0.2913344205025451, 0.29252451109259214, 0.29369198578498645, 0.2948344934410681, 0.2959497332024657, 0.2970354591247188, 0.29808948470031116, 0.2991096872620062, 0.3000940122576158, 0.3010404773875954, 0.3019471765971312, 0.3028122839146813, 0.30363405712923874, 0.30441084129891316, 0.3051410720837634, 0.3058232788961697, 0.30645608786240186, 0.3070382245894177, 0.3075685167313213, 0.30804589635031154, 0.3084694020673667, 0.30883818099833393, 0.30915149047152435, 0.3094086995233549, 0.30960929016902533, 0.30975285844567035, 0.30983911522588725, 0.3098678868, 0.30987775150359015, 0.309904702375, 0.30994151794999997, 0.309978333525, 0.31000528439640984, 0.3100151491, 0.3100243225750584, 0.310049384975, 0.31008362084999996, 0.310117856725, 0.3101429191249416, 0.3101520926, 0.3101811032791772, 0.31026781746963683, 0.3104112851125621, 0.31060993434643464, 0.3108615887286781, 0.3111634910812185, 0.3115123336987043, 0.31190429458841834, 0.3123350793448298, 0.3127999682, 0.31329386773434736, 0.31381136668121845, 0.31434679521385783, 0.31489428706521616, 0.31544784379999996, 0.3160014005347838, 0.31654889238614214, 0.3170843209187815, 0.3176018198656526, 0.3180957194, 0.31856060825517013, 0.31899139301158164, 0.3193833539012957, 0.3197321965187815, 0.3200340988713219, 0.32028575325356534, 0.32048440248743787, 0.32062787013036315, 0.3207145843208228, 0.320743595, 0.32075669314027744, 0.320792477925, 0.32084136085, 0.32089024377500003, 0.3209260285597226, 0.3209391267, 0.3209524220508831, 0.320988745625, 0.32103836455, 0.321087983475, 0.32112430704911693, 0.3211376024, 0.3211667455200141, 0.32125392624123217, 0.3213984007684797, 0.32159893649603055, 0.32185382252376415, 0.3221608842539622, 0.32251750194420953, 0.3229206330581128, 0.3233668382231482, 0.32385231057417524, 0.3243729082322676, 0.32492418964176406, 0.32550145146405507, 0.3260997687048097, 0.32671403673229055, 0.32733901482827193, 0.3279693709, 0.32859972697172807, 0.32922470506770946, 0.3298389730951903, 0.33043729033594493, 0.33101455215823594, 0.3315658335677324, 0.33208643122582476, 0.3325719035768518, 0.3330181087418872, 0.3334212398557905, 0.3337778575460378, 0.33408491927623585, 0.33433980530396945, 0.3345403410315203, 0.33468481555876783, 0.3347719962799859, 0.3348011394, 0.3348304542257356, 0.3349183258216666, 0.3350645357251603, 0.33526872043535955, 0.33553037231690297, 0.3358488408619866, 0.3362233343076287, 0.33665292160411747, 0.3371365347297472, 0.33767297134608837, 0.33826089778719065, 0.33889885237528655, 0.3395852490547525, 0.3403183813352933, 0.3410964265345455, 0.3419174503095534, 0.34277941146584995, 0.34368016703218823, 0.3446174775883053, 0.34558901283247395, 0.346592357375, 0.34762501674326163, 0.3486844235833613, 0.3497679440429721, 0.3508728843195096, 0.35199649735734956, 0.35313598967744103, 0.3542885283223354, 0.355451247899365, 0.3566212577044606, 0.3577956489088977, 0.3589715017911023, 0.36014589299553934, 0.361315902800635, 0.3624786223776646, 0.363631161022559, 0.36477065334265046, 0.3658942663804904, 0.3669992066570279, 0.3680827271166387, 0.36914213395673834, 0.37017479332500003, 0.37117813786752607, 0.3721496731116947, 0.3730869836678118, 0.3739877392341501, 0.3748497003904466, 0.3756707241654545, 0.3764487693647067, 0.3771819016452475, 0.37786829832471347, 0.37850625291280937, 0.37909417935391165, 0.3796306159702528, 0.38011422909588255, 0.38054381639237134, 0.38091830983801345, 0.38123677838309705, 0.3814984302646405, 0.3817026149748397, 0.38184882487833344, 0.3819366964742644, 0.3819660113, 0.3819954401047313, 0.38208365778658815, 0.3822304583090869, 0.3824354988128053, 0.3826983004161463, 0.3830182493337882, 0.38339459831020894, 0.3838264683649359, 0.3843128508454453, 0.3848526097829173, 0.38544448454534347, 0.3860870927817915, 0.38677893365094956, 0.3875183913264112, 0.3883037387705123, 0.3891331417679077, 0.3900046632094665, 0.3909162676164796, 0.3918658258946148, 0.3928511203065156, 0.39386984965142896, 0.39491963463976665, 0.39599802345004625, 0.3971024974552339, 0.3982304771051142, 0.39937932795094955, 0.4005463667983572, 0.40172886797403373, 0.4029240696916918, 0.4041291805023398, 0.4053413858138402, 0.40655785446452, 0.40777574533548006, 0.4089922139861598, 0.4102044192976602, 0.41140953010830816, 0.4126047318259663, 0.41378723300164283, 0.4149542718490504, 0.4161031226948858, 0.4172311023447661, 0.4183355763499538, 0.4194139651602334, 0.42046375014857107, 0.4214824794934844, 0.4224677739053852, 0.42341733218352046, 0.42432893659053356, 0.4252004580320923, 0.42602986102948776, 0.42681520847358884, 0.42755466614905047, 0.42824650701820854, 0.42888911525465656, 0.42948099001708273, 0.4300207489545547, 0.43050713143506414, 0.4309390014897911, 0.43131535046621183, 0.43163529938385375, 0.4318981009871947, 0.4321031414909131, 0.4322499420134119, 0.43233815969526873, 0.4323675885, 0.43239623144667844, 0.43248208433076835, 0.43262491948585485, 0.432824358138784, 0.43307987141410137, 0.43339078173653434, 0.4337562646278, 0.43417535089297343, 0.4346469291906185, 0.43516974897986516, 0.4357424238366196, 0.4363634351301113, 0.43703113605002875, 0.4377437559735648, 0.4384994051607897, 0.4392960797659017, 0.44013166715106594, 0.4410039514887502, 0.4419106196377013, 0.44284926727697954, 0.44381740528178604, 0.44481246632417376, 0.44583181168114017, 0.446872738232046, 0.4479324856268051, 0.44900824360583713, 0.45009715945237033, 0.4511963455573337, 0.4523028870767771, 0.45341384966151377, 0.45452628723848626, 0.45563724982322285, 0.45674379134266635, 0.4578429774476297, 0.4589318932941629, 0.46000765127319493, 0.46106739866795404, 0.4621083252188598, 0.46312767057582627, 0.464122731618214, 0.4650908696230205, 0.46602951726229874, 0.4669361854112498, 0.4678084697489341, 0.46864405713409835, 0.4694407317392103, 0.47019638092643523, 0.4709090008499713, 0.47157670176988875, 0.47219771306338043, 0.47277038792013487, 0.47329320770938155, 0.4737647860070266, 0.47418387227220005, 0.4745493551634657, 0.47486026548589866, 0.475115778761216, 0.4753152174141452, 0.4754580525692317, 0.4755439054533216, 0.4755725484, 0.4755863537117861, 0.475624070525, 0.47567559265, 0.475727114775, 0.4757648315882139, 0.4757786369, 0.4757920401071317, 0.47582865835, 0.4758786798, 0.47592870125000003, 0.4759653194928683, 0.4759787227, 0.47600759913935276, 0.47609395036151453, 0.4762369447570116, 0.47643520521164656, 0.4766868223688611, 0.4769893730178834, 0.47733994343057223, 0.47773515742221223, 0.47817120886601794, 0.47864389834821547, 0.479148673610693, 0.4796806733917346, 0.48023477424262817, 0.48080563986927727, 0.4813877725236304, 0.48197556595, 0.4825633593763696, 0.48314549203072277, 0.48371635765737186, 0.48427045850826544, 0.484802458289307, 0.48530723355178457, 0.4857799230339821, 0.4862159744777878, 0.4866111884694278, 0.4869617588821166, 0.4872643095311389, 0.4875159266883535, 0.4877141871429884, 0.4878571815384855, 0.4879435327606473, 0.4879724092, 0.487991012577494, 0.48804183795, 0.4881112667, 0.48818069545000004, 0.48823152082250604, 0.4882501242, 0.48826885336624243, 0.4883200224, 0.48838992059999997, 0.4884598188, 0.48851098783375757, 0.488529717, 0.4885590319454955, 0.48864689368558417, 0.48879305316661775, 0.48899709608366754, 0.4892584440549167, 0.48957635626114615, 0.48994993154566724, 0.49037811096874845, 0.4908596808092948, 0.49139327600527244, 0.4919773840231251, 0.4926103491452149, 0.49329037716313384, 0.49401554046358254, 0.4947837834923994, 0.49559292858125226, 0.49644068212047615, 0.4973246410605586, 0.49824229972384504, 0.4991910569071538, 0.5001682232551699, 0.5011710288837141, 0.5021966312312809, 0.5032421231165882, 0.504304540979298, 0.5053808732805506, 0.5064680690394981, 0.5075630464816422, 0.5086627017744574, 0.5097639178255425, 0.5108635731183577, 0.5119585505605018, 0.5130457463194494, 0.5141220786207019, 0.5151844964834118, 0.516229988368719, 0.5172555907162859, 0.5182583963448301, 0.5192355626928461, 0.520184319876155, 0.5211019785394413, 0.5219859374795238, 0.5228336910187477, 0.5236428361076007, 0.5244110791364175, 0.5251362424368661, 0.5258162704547851, 0.5264492355768748, 0.5270333435947275, 0.5275669387907052, 0.5280485086312515, 0.5284766880543327, 0.5288502633388539, 0.5291681755450832, 0.5294295235163324, 0.5296335664333822, 0.5297797259144158, 0.5298675876545045, 0.5298969026, 0.5299269315685303, 0.5300140790294574, 0.5301498143821137, 0.5303208509044575, 0.53051044635, 0.5307000417955425, 0.5308710783178863, 0.5310068136705426, 0.5310939611314697, 0.5311239901, 0.5311503806423774, 0.5312274142647168, 0.5313488501610728, 0.5315048503173297, 0.5316827765285963, 0.5318682142714037, 0.5320461404826703, 0.5322021406389272, 0.5323235765352833, 0.5324006101576226, 0.5324270007, 0.5324547000998393, 0.5325371162482041, 0.532672219785998, 0.5328566840157377, 0.5330859668158854, 0.5333544224829553, 0.533655440747471, 0.5339816095407377, 0.534324897504573, 0.53467685175, 0.535028805995427, 0.5353720939592623, 0.5356982627525291, 0.5359992810170447, 0.5362677366841146, 0.5364970194842623, 0.536681483714002, 0.5368165872517959, 0.5368990034001607, 0.5369267028, 0.536955036716921, 0.5370395916248885, 0.5371790340424931, 0.5373711648795103, 0.5376129541178669, 0.5379005885968362, 0.5382295321488604, 0.5385945971376226, 0.5389900262701708, 0.5394095833928669, 0.5398466518392546, 0.5402943387788424, 0.5407455839211576, 0.5411932708607453, 0.541630339307133, 0.5420498964298291, 0.5424453255623773, 0.5428103905511396, 0.5431393341031637, 0.543426968582133, 0.5436687578204896, 0.5438608886575068, 0.5440003310751115, 0.5440848859830789, 0.5441132199, 0.5441413977778994, 0.5442254870296308, 0.5443641615174617, 0.5445552342618789, 0.5447956919315617, 0.5450817423654168, 0.5454088743772239, 0.5457719288997377, 0.5461651803462598, 0.5465824269065618, 0.5470170883531363, 0.5474623098153171, 0.5479110698846829, 0.5483562913468636, 0.5487909527934381, 0.5492081993537401, 0.5496014508002622, 0.5499645053227761, 0.5502916373345831, 0.5505776877684382, 0.550818145438121, 0.5510092181825382, 0.5511478926703691, 0.5512319819221005, 0.5512601598, 0.551290237489586, 0.5513795566629665, 0.5515254034022554, 0.551723346228082, 0.551967370747847, 0.5522500624, 0.552562831741739, 0.5528961754348845, 0.553239965, 0.5535837545651155, 0.553917098258261, 0.5542298676, 0.554512559252153, 0.554756583771918, 0.5549545265977446, 0.5551003733370335, 0.555189692510414, 0.5552197702, 0.5552368861982255, 0.555283647975, 0.55534752575, 0.555411403525, 0.5554581653017745, 0.5554752813, 0.5554903761038772, 0.555531615875, 0.55558795045, 0.555644285025, 0.5556855247961228, 0.5557006196, 0.5557295363929401, 0.5558162212659241, 0.5559604778498337, 0.5561619793571086, 0.5564202693220252, 0.5567347626347379, 0.5571047468667417, 0.5575293838847518, 0.5580077117493445, 0.5585386468940602, 0.5591209865800292, 0.5597534116205626, 0.5604344893695341, 0.5611626769667847, 0.5619363248331966, 0.5627536804075209, 0.5636128921164927, 0.5645120135692393, 0.5654490079664821, 0.5664217527145423, 0.5674280442336977, 0.5684656029499999, 0.5695320784592424, 0.5706250548513817, 0.5717420561833516, 0.5728805520878694, 0.5740379635055324, 0.5752116685272168, 0.5763990083335451, 0.5775972932179672, 0.5788038086798104, 0.5800158215734976, 0.5812305862999999, 0.5824453510265023, 0.5836573639201895, 0.5848638793820328, 0.5860621642664549, 0.5872495040727831, 0.5884232090944675, 0.5895806205121306, 0.5907191164166483, 0.5918361177486182, 0.5929290941407576, 0.59399556965, 0.5950331283663022, 0.5960394198854576, 0.5970121646335178, 0.5979491590307606, 0.5988482804835072, 0.599707492192479, 0.6005248477668034, 0.6012984956332152, 0.6020266832304658, 0.6027077609794373, 0.6033401860199707, 0.6039225257059397, 0.6044534608506554, 0.6049317887152481, 0.6053564257332582, 0.6057264099652621, 0.6060409032779748, 0.6062991932428913, 0.6065006947501662, 0.6066449513340758, 0.6067316362070598, 0.606760553, 0.6067717070617067, 0.606802180525, 0.6068438080499999, 0.606885435575, 0.6069159090382933, 0.6069270631, 0.6069383952072462, 0.6069693550999999, 0.6070116471, 0.6070539390999999, 0.6070848989927538, 0.6070962311, 0.6071265036889543, 0.607216757534763, 0.6073653113790454, 0.6075693979447573, 0.607825215485326, 0.6081279986039961, 0.6084721070241544, 0.6088511306570118, 0.609258009009428, 0.609685162707541, 0.610124634686161, 0.610568238413839, 0.6110077103924589, 0.611434864090572, 0.6118417424429882, 0.6122207660758455, 0.6125648744960038, 0.612867657614674, 0.6131234751552427, 0.6133275617209546, 0.613476115565237, 0.6135663694110457, 0.613596642, 0.6136095937529349, 0.6136449786, 0.6136933151999999, 0.6137416518, 0.6137770366470651, 0.6137899884, 0.6138036287756606, 0.6138408949749999, 0.61389180155, 0.613942708125, 0.6139799743243394, 0.6139936147, 0.6140223464959678, 0.614108457608563, 0.6142516954590558, 0.614451639906151, 0.6147077044783354, 0.6150191380940995, 0.6153850272649887, 0.615804298775023, 0.616275722828624, 0.6167979166578171, 0.6173693485781286, 0.6179883424812798, 0.6186530827515012, 0.6193616195910473, 0.6201118747392882, 0.620901647568607, 0.621728621539219, 0.622590370993983, 0.6234843682732703, 0.6244079911290272, 0.6253585304162798, 0.6263331980395225, 0.6273291351306833, 0.6283434204346764, 0.6293730788779458, 0.6304150902948698, 0.6314663982864261, 0.6325239191851377, 0.6335845511, 0.6346451830148623, 0.6357027039135739, 0.6367540119051303, 0.6377960233220542, 0.6388256817653236, 0.6398399670693167, 0.6408359041604775, 0.6418105717837203, 0.6427611110709728, 0.6436847339267298, 0.644578731206017, 0.645440480660781, 0.646267454631393, 0.6470572274607118, 0.6478074826089527, 0.6485160194484988, 0.6491807597187202, 0.6497997536218714, 0.6503711855421829, 0.650893379371376, 0.651364803424977, 0.6517840749350113, 0.6521499641059005, 0.6524613977216646, 0.652717462293849, 0.6529174067409442, 0.653060644591437, 0.6531467557040322, 0.6531754875, 0.6532044384848981, 0.6532908999271864, 0.6534337025841812, 0.6536309152949226, 0.6538798710958126, 0.654177203286724, 0.6545188909598435, 0.6549003133755517, 0.65531631245, 0.6557612625093464, 0.6562291463673429, 0.6567136366974572, 0.65720818159911, 0.65770609320089, 0.6582006381025428, 0.6586851284326571, 0.6591530122906536, 0.65959796235, 0.6600139614244483, 0.6603953838401565, 0.660737071513276, 0.6610344037041874, 0.6612833595050774, 0.6614805722158188, 0.6616233748728136, 0.6617098363151019, 0.6617387873, 0.661768328698991, 0.6618565533992203, 0.6620022683129656, 0.6622035028959898, 0.6624575357957725, 0.6627609316531332, 0.6631095875595718, 0.6634987885420676, 0.663923271325, 0.6643772955069235, 0.6648547211896485, 0.6653490920098325, 0.6658537224502175, 0.6663617882497825, 0.6668664186901675, 0.6673607895103515, 0.6678382151930765, 0.6682922393749999, 0.6687167221579324, 0.6691059231404282, 0.6694545790468669, 0.6697579749042275, 0.6700120078040102, 0.6702132423870344, 0.6703589573007797, 0.670447182001009, 0.6704767234, 0.6705052385634394, 0.6705906082482929, 0.6707323061220649, 0.6709294585702443, 0.6711808500824284, 0.6714849307463484, 0.6718398258035939, 0.6722433472081227, 0.6726930071162912, 0.6731860332252385, 0.6737193858650551, 0.6742897767393589, 0.6748936891987355, 0.6755273999220516, 0.6761870018719677, 0.6768684283831227, 0.677567478234478, 0.6782798415512424, 0.6790011263766832, 0.67972688575, 0.6804526451233168, 0.6811739299487576, 0.681886293265522, 0.6825853431168774, 0.6832667696280323, 0.6839263715779484, 0.6845600823012645, 0.6851639947606412, 0.6857343856349449, 0.6862677382747615, 0.6867607643837088, 0.6872104242918773, 0.6876139456964061, 0.6879688407536516, 0.6882729214175716, 0.6885243129297556, 0.6887214653779351, 0.6888631632517072, 0.6889485329365606, 0.6889770481, 0.6890034077233642, 0.6890803510935384, 0.689201644716271, 0.6893574621036092, 0.6895351798575124, 0.6897204003424876, 0.6898981180963909, 0.6900539354837291, 0.6901752291064617, 0.6902521724766358, 0.6902785321, 0.6903049970396075, 0.6903822478264157, 0.6905040260611057, 0.690660465995346, 0.6908388937960486, 0.6910248543039514, 0.691203282104654, 0.6913597220388943, 0.6914815002735843, 0.6915587510603926, 0.691585216, 0.6916142778162881, 0.6917014047385223, 0.6918464213046761, 0.6920490354706844, 0.6923088391985814, 0.6926253092782346, 0.6929978083810201, 0.693425586343318, 0.6939077816772421, 0.6944434233055617, 0.695031432517322, 0.6956706251402244, 0.6963597139253916, 0.6970973111397162, 0.6978819313605698, 0.698711994467247, 0.6995858288231179, 0.700501674642082, 0.701457687532543, 0.7024519422117682, 0.7034824363831519, 0.7045470947685735, 0.7056437732877324, 0.7067702633760401, 0.7079242964323746, 0.7091035483877426, 0.7103056443856436, 0.7115281635647162, 0.7127686439340296, 0.7140245873312066, 0.7152934644533893, 0.7165727199509192, 0.7178597775734711, 0.7191520453582781, 0.72044692085, 0.7217417963417219, 0.7230340641265289, 0.7243211217490808, 0.7256003772466108, 0.7268692543687935, 0.7281251977659704, 0.7293656781352839, 0.7305881973143564, 0.7317902933122574, 0.7329695452676254, 0.7341235783239599, 0.7352500684122676, 0.7363467469314265, 0.7374114053168481, 0.7384418994882318, 0.739436154167457, 0.7403921670579181, 0.7413080128768821, 0.742181847232753, 0.7430119103394303, 0.7437965305602838, 0.7445341277746084, 0.7452232165597756, 0.745862409182678, 0.7464504183944383, 0.7469860600227579, 0.747468255356682, 0.7478960333189799, 0.7482685324217654, 0.7485850025014185, 0.7488448062293156, 0.7490474203953239, 0.7491924369614777, 0.7492795638837119, 0.7493086257, 0.7493268043847228, 0.749376469475, 0.7494443132499999, 0.749512157025, 0.7495618221152772, 0.7495800008, 0.7495978102373381, 0.749646466525, 0.7497129322499999, 0.7497793979749999, 0.7498280542626619, 0.7498458637, 0.7498751682942963, 0.7499630068527121, 0.7501091538949277, 0.7503132342635818, 0.750574724087295, 0.75089295212544, 0.7512671014912071, 0.7516962117485405, 0.7521791813775639, 0.7527147706021664, 0.7533016045724898, 0.753938176894149, 0.7546228534951238, 0.7553538768203995, 0.7561293703435842, 0.7569473433839263, 0.7578056962163626, 0.7587022254614829, 0.7596346297415731, 0.7606005155882188, 0.7615974035863046, 0.7626227347386367, 0.7636738770348526, 0.7647481322077535, 0.7658427426597175, 0.7669548985414137, 0.7680817449646442, 0.7692203893308021, 0.7703679087561299, 0.7715213575747206, 0.7726777748999999, 0.7738341922252793, 0.77498764104387, 0.7761351604691978, 0.7772738048353557, 0.7784006512585862, 0.7795128071402824, 0.7806074175922464, 0.7816816727651473, 0.7827328150613632, 0.7837581462136953, 0.784755034211781, 0.7857209200584268, 0.786653324338517, 0.7875498535836373, 0.7884082064160736, 0.7892261794564157, 0.7900016729796004, 0.7907326963048761, 0.7914173729058509, 0.79205394522751, 0.7926407791978335, 0.793176368422436, 0.7936593380514594, 0.7940884483087928, 0.7944625976745598, 0.7947808257127049, 0.7950423155364181, 0.7952463959050722, 0.7953925429472878, 0.7954803815057035, 0.7955096861, 0.795538642438892, 0.7956254950543907, 0.7957701947522527, 0.7959726595730334, 0.7962327748385094, 0.7965503932166335, 0.796925334804985, 0.797357387232669, 0.7978463057806048, 0.7983918135201373, 0.7989936014698933, 0.7996513287707906, 0.8003646228791051, 0.8011330797774832, 0.8019562642037813, 0.8028337098976033, 0.8037649198643954, 0.8047493666569486, 0.805786492674151, 0.8068757104768188, 0.8080164031204278, 0.8092079245045575, 0.8104495997388496, 0.8117407255252725, 0.8130805705564772, 0.8144683759300171, 0.8159033555781988, 0.8173846967133194, 0.8189115602880369, 0.8204830814706173, 0.8220983701347828, 0.8237565113638898, 0.8254565659691471, 0.8271975710215823, 0.8289785403974552, 0.8307984653368085, 0.8326563150148403, 0.8345510371257742, 0.8364815584788965, 0.8384467856064229, 0.8404456053828498, 0.8424768856554409, 0.8445394758854903, 0.8466322077999999, 0.8487538960534017, 0.8509033388989499, 0.8530793188694029, 0.8552806034666105, 0.8575059458596128, 0.8597540855908592, 0.8620237492901447, 0.8643136513958606, 0.8666224948831496, 0.868948971998555, 0.8712917650007461, 0.8736495469069008, 0.8760209822443222, 0.8784047278068658, 0.8807994334157443, 0.8832037426842839, 0.8856162937861964, 0.8880357202269316, 0.8904606516176738, 0.8928897144515463, 0.8953215328815781, 0.8977547294999999, 0.9001879261184218, 0.9026197445484536, 0.905048807382326, 0.9074737387730684, 0.9098931652138035, 0.912305716315716, 0.9147100255842556, 0.9171047311931341, 0.9194884767556776, 0.9218599120930991, 0.9242176939992537, 0.9265604870014449, 0.9288869641168503, 0.9311958076041393, 0.9334857097098552, 0.9357553734091407, 0.9380035131403871, 0.9402288555333894, 0.942430140130597, 0.94460612010105, 0.9467555629465981, 0.9488772511999999, 0.9509699831145095, 0.953032573344559, 0.9550638536171501, 0.957062673393577, 0.9590279005211033, 0.9609584218742258, 0.9628531439851598, 0.9647109936631915, 0.9665309186025447, 0.9683118879784176, 0.9700528930308528, 0.9717529476361101, 0.9734110888652171, 0.9750263775293826, 0.976597898711963, 0.9781247622866805, 0.9796061034218011, 0.9810410830699828, 0.9824288884435228, 0.9837687334747274, 0.9850598592611504, 0.9863015344954424, 0.9874930558795721, 0.9886337485231811, 0.9897229663258489, 0.9907600923430513, 0.9917445391356046, 0.9926757491023966, 0.9935531947962186, 0.9943763792225168, 0.9951448361208948, 0.9958581302292093, 0.9965158575301066, 0.9971176454798626, 0.9976631532193951, 0.9981520717673309, 0.9985841241950149, 0.9989590657833665, 0.9992766841614905, 0.9995367994269664, 0.9997392642477472, 0.9998839639456092, 0.9999708165611079, 0.9999997729, 0.9999997881128154, 0.999999829675, 0.9999998864499999, 0.999999943225, 0.9999999847871845, 1.0, 1.0000000152128155, 1.000000056775, 1.0000001135499998, 1.0000001703249999, 1.0000002118871845, 1.0000002271, 1.0000294858786982, 1.0001172474821172, 1.0002634677196462, 1.0004680729649924, 1.0007309601932532, 1.0010519970327922, 1.0014310218318927, 1.0018678437401538, 1.0023622428045904, 1.0029139700803842, 1.0035227477562365, 1.0041882692942548, 1.004910199584302, 1.005688175112736, 1.0065218041454502, 1.0074106669251213, 1.0083543158825718, 1.0093522758621338, 1.010404044360904, 1.011509091781769, 1.0126668617000743, 1.0138767711437995, 1.0151382108871034, 1.0164505457570872, 1.0178131149536225, 1.0192252323820852, 1.0206861869988244, 1.0221952431691939, 1.0237516410379666, 1.0253545969119446, 1.0270033036545727, 1.0286969310923548, 1.0304346264328725, 1.0322155146941914, 1.0340386991454402, 1.0359032617583428, 1.0378082636694723, 1.0397527456529971, 1.0417357286036806, 1.0437562140298895, 1.045813184556365, 1.0479056044365014, 1.0500324200738755, 1.0521925605527653, 1.0543849381773869, 1.0566084490195828, 1.0588619734746831, 1.0611443768252595, 1.063454509812491, 1.0657912092148483, 1.068153298433813, 1.0705395880863289, 1.072948876603693, 1.0753799508365811, 1.077831586665905, 1.080302549619194, 1.0827915954921876, 1.0852974709753318, 1.0878189142848558, 1.0903546557981203, 1.0929034186929096, 1.0954639195903504, 1.0980348692011308, 1.1006149729746983, 1.1032029317511027, 1.105797442415164, 1.1083971985526289, 1.1110008911079907, 1.1136072090436377, 1.1162148399999998, 1.1188224709563621, 1.1214287888920091, 1.124032481447371, 1.126632237584836, 1.1292267482488971, 1.1318147070253015, 1.1343948107988688, 1.1369657604096495, 1.1395262613070902, 1.1420750242018796, 1.144610765715144, 1.147132209024668, 1.1496380845078122, 1.1521271303808058, 1.1545980933340947, 1.1570497291634187, 1.1594808033963069, 1.161890091913671, 1.164276381566187, 1.1666384707851516, 1.1689751701875088, 1.1712853031747401, 1.1735677065253167, 1.175821230980417, 1.178044741822613, 1.1802371194472345, 1.1823972599261243, 1.1845240755634985, 1.186616495443635, 1.1886734659701104, 1.1906939513963193, 1.1926769343470027, 1.1946214163305275, 1.196526418241657, 1.1983909808545596, 1.2002141653058085, 1.2019950535671273, 1.203732748907645, 1.2054263763454272, 1.2070750830880552, 1.2086780389620333, 1.210234436830806, 1.2117434930011755, 1.2132044476179147, 1.2146165650463774, 1.2159791342429127, 1.2172914691128964, 1.2185529088562004, 1.2197628182999256, 1.2209205882182308, 1.222025635639096, 1.223077404137866, 1.224075364117428, 1.2250190130748786, 1.2259078758545496, 1.2267415048872639, 1.227519480415698, 1.228241410705745, 1.2289069322437634, 1.2295157099196157, 1.2300674371954095, 1.230561836259846, 1.2309986581681072, 1.2313776829672076, 1.2316987198067466, 1.2319616070350075, 1.2321662122803536, 1.2323124325178827, 1.2324001941213016, 1.2324294529, 1.2324582709805034, 1.232544687648735, 1.2326885902338454, 1.2328897911143173, 1.2331480279625882, 1.2334629640870733, 1.2338341888711504, 1.2342612183085224, 1.234743495634272, 1.2352803920507744, 1.2358712075475318, 1.2365151718138514, 1.237211445243185, 1.2379591200278157, 1.238757221342465, 1.2396047086152797, 1.2405004768845393, 1.241443358239315, 1.242432123342202, 1.2434654830321425, 1.2445420900052444, 1.245660540571409, 1.2468193764844755, 1.2480170868434952, 1.2492521100626581, 1.2505228359073037, 1.2518276075933588, 1.253164723947468, 1.2545324416249999, 1.2559289773830353, 1.257352510405376, 1.2588011846765415, 1.260273111401659, 1.2617663714690928, 1.2632790179525977, 1.2648090786497412, 1.266354558653278, 1.2679134429521295, 1.2694836990585725, 1.2710632796582169, 1.2726501252793119, 1.2742421669779054, 1.2758373290353506, 1.2774335316646492, 1.2790286937220945, 1.280620735420688, 1.282207581041783, 1.2837871616414274, 1.2853574177478704, 1.2869163020467218, 1.2884617820502586, 1.2899918427474022, 1.291504489230907, 1.2929977492983409, 1.2944696760234584, 1.2959183502946239, 1.2973418833169645, 1.298738419075, 1.300106136752532, 1.301443253106641, 1.3027480247926961, 1.3040187506373415, 1.3052537738565047, 1.3064514842155244, 1.307610320128591, 1.3087287706947555, 1.3098053776678573, 1.3108387373577979, 1.311827502460685, 1.3127703838154605, 1.3136661520847202, 1.314513639357535, 1.3153117406721844, 1.3160594154568148, 1.3167556888861485, 1.317399653152468, 1.3179904686492254, 1.3185273650657279, 1.3190096423914774, 1.3194366718288495, 1.3198078966129265, 1.3201228327374117, 1.3203810695856826, 1.3205822704661545, 1.320726173051265, 1.3208125897194964, 1.3208414078, 1.320869824186986, 1.3209474592, 1.3210535105999999, 1.321159562, 1.321237197013014, 1.3212656134, 1.3212925624570162, 1.32136618865, 1.3214667639, 1.32156733915, 1.321640965342984, 1.3216679144, 1.3216973543804895, 1.3217854622062242, 1.3219316030583004, 1.3221347239885302, 1.3223933615059569, 1.3227056521213405, 1.3230693457736413, 1.3234818220417606, 1.3239401090247342, 1.3244409047543486, 1.324980600985896, 1.3255553091956611, 1.326160888597823, 1.3267929759789125, 1.3274470171348645, 1.328118299684163, 1.328801987020658, 1.3294931531614234, 1.3301868182385768, 1.3308779843793421, 1.3315616717158372, 1.3322329542651357, 1.3328869954210876, 1.333519082802177, 1.334124662204339, 1.3346993704141041, 1.3352390666456515, 1.3357398623752659, 1.3361981493582396, 1.3366106256263588, 1.3369743192786596, 1.3372866098940432, 1.33754524741147, 1.3377483683416997, 1.337894509193776, 1.3379826170195106, 1.338012057, 1.338036461383728, 1.3381031354, 1.3381942138, 1.3382852922, 1.3383519662162722, 1.3383763706, 1.3383999586363209, 1.33846440235, 1.3385524341, 1.33864046585, 1.3387049095636792, 1.3387284976, 1.338757869641482, 1.338845912742405, 1.3389924080137479, 1.3391969912451838, 1.339459153810565, 1.3397782439324468, 1.34015346830251, 1.3405838940538495, 1.3410684510802282, 1.3416059346965312, 1.3421950086338008, 1.3428342083614138, 1.343521944728133, 1.3442565079129898, 1.3450360716761676, 1.3458586978993208, 1.3467223414040443, 1.3476248550365078, 1.3485639950056187, 1.3495374264614413, 1.3505427293, 1.3515774041800408, 1.3526388787367862, 1.3537245139772403, 1.3548316108411396, 1.3559574169112443, 1.3570991332562794, 1.3582539213895202, 1.3594189103257166, 1.3605912037188146, 1.3617678870627303, 1.3629460349372697, 1.3641227182811855, 1.3652950116742835, 1.36646000061048, 1.3676147887437207, 1.3687565050887558, 1.3698823111588605, 1.3709894080227598, 1.3720750432632136, 1.3731365178199593, 1.3741711927, 1.3751764955385588, 1.3761499269943813, 1.3770890669634923, 1.3779915805959557, 1.3788552241006793, 1.3796778503238325, 1.3804574140870103, 1.381191977271867, 1.3818797136385863, 1.3825189133661993, 1.3831079873034688, 1.3836454709197719, 1.3841300279461506, 1.38456045369749, 1.3849356780675532, 1.3852547681894352, 1.3855169307548163, 1.3857215139862522, 1.385868009257595, 1.3859560523585182, 1.3859854244, 1.386009012429622, 1.386073456125, 1.38616148785, 1.386249519575, 1.386313963270378, 1.3863375513, 1.3863610724026125, 1.38642533325, 1.3865131151999999, 1.38660089715, 1.3866651579973874, 1.3866886791, 1.3867183801159828, 1.3868073505119836, 1.3869551929246162, 1.3871612470537766, 1.3874245926117033, 1.3877440534332064, 1.3881182027287071, 1.3885453694566252, 1.389023645786658, 1.3895508956206117, 1.3901247641327366, 1.3907426882869482, 1.391401908283971, 1.39209947988727, 1.3928322875727264, 1.3935970584433257, 1.3943903768467087, 1.3952086996303048, 1.3960483719659118, 1.3969056436730451, 1.3977766859681549, 1.3986576085649023, 1.3995444770491232, 1.4004333304508767, 1.4013201989350976, 1.402201121531845, 1.4030721638269548, 1.403929435534088, 1.404769107869695, 1.4055874306532912, 1.4063807490566742, 1.4071455199272735, 1.40787832761273, 1.4085758992160289, 1.4092351192130517, 1.4098530433672634, 1.4104269118793882, 1.4109541617133419, 1.4114324380433747, 1.4118596047712928, 1.4122337540667935, 1.4125532148882967, 1.4128165604462233, 1.4130226145753837, 1.4131704569880164, 1.413259427384017, 1.4132891284, 1.41331886764971, 1.4134063570617448, 1.4135465120694877, 1.4137311873733318, 1.4139496503158848, 1.414189204625006, 1.414435928274994, 1.4146754825841152, 1.4148939455266683, 1.4150786208305124, 1.4152187758382553, 1.4153062652502901, 1.4153360045, 1.4153661075305506, 1.4154546671434869, 1.415596536576006, 1.4157834708923642, 1.4160046061495737, 1.416247090770279, 1.416496832429721, 1.4167393170504263, 1.4169604523076358, 1.417147386623994, 1.4172892560565131, 1.4173778156694494, 1.4174079187, 1.4174373141018817, 1.4175254526280778, 1.4176721913175763, 1.4178772921596863, 1.418140422480092, 1.4184611554804512, 1.4188389709306646, 1.4192732560126902, 1.419763306314537, 1.4203083269728234, 1.4209074339620484, 1.4215596555284846, 1.4222639337663665, 1.4230191263338166, 1.4238240083057287, 1.4246772741606013, 1.4255775398980972, 1.4265233452838983, 1.4275131562182102, 1.4285453672240778, 1.4296183040514745, 1.4307302263929433, 1.43187933070638, 1.4330637531403858, 1.4342815725574418, 1.43553081365, 1.43680945014444, 1.4381154080876921, 1.4394465692111964, 1.440800774366743, 1.4421758270286174, 1.4435694968563735, 1.4449795233124543, 1.4464036193287917, 1.4478394750164396, 1.449284761412222, 1.4507371342563196, 1.4521942377946682, 1.4536537085999999, 1.4551131794053318, 1.4565702829436804, 1.458022655787778, 1.4594679421835604, 1.4609037978712083, 1.4623278938875457, 1.4637379203436265, 1.4651315901713826, 1.466506642833257, 1.4678608479888036, 1.4691920091123079, 1.47049796705556, 1.47177660355, 1.4730258446425581, 1.4742436640596142, 1.47542808649362, 1.4765771908070566, 1.4776891131485255, 1.4787620499759222, 1.4797942609817898, 1.4807840719161016, 1.4817298773019028, 1.4826301430393987, 1.4834834088942712, 1.4842882908661834, 1.4850434834336335, 1.4857477616715153, 1.4863999832379515, 1.4869990902271766, 1.487544110885463, 1.4880341611873098, 1.4884684462693354, 1.4888462617195488, 1.489166994719908, 1.4894301250403137, 1.4896352258824237, 1.4897819645719221, 1.4898701030981183, 1.4898994985, 1.489932100370645, 1.4900234487822628, 1.4901554510616177, 1.4903019625383822, 1.4904339648177372, 1.490525313229355, 1.4905579151, 1.4905898877020738, 1.490679472942336, 1.4908089273652625, 1.4909526109347375, 1.491082065357664, 1.4911716505979262, 1.4912036232, 1.491232735849011, 1.4913199109863007, 1.4914646610931401, 1.491666176668216, 1.4919233307546897, 1.4922346852425987, 1.4925984989113497, 1.4930127371673299, 1.4934750834221815, 1.4939829520481025, 1.494533502837726, 1.4951236568877122, 1.4957501138172251, 1.496409370225, 1.497097739281786, 1.4978113713485885, 1.4985462755054142, 1.4992983418701136, 1.5000633645825083, 1.5008370653252692, 1.50161511725, 1.502393169174731, 1.5031668699174918, 1.5039318926298866, 1.504683958994586, 1.5054188631514116, 1.5061324952182142, 1.506820864275, 1.507480120682775, 1.508106577612288, 1.5086967316622741, 1.5092472824518977, 1.5097551510778187, 1.5102174973326703, 1.5106317355886505, 1.5109955492574014, 1.5113069037453104, 1.5115640578317842, 1.51176557340686, 1.5119103235136995, 1.5119974986509892, 1.5120266113, 1.512056029378595, 1.512144202981471, 1.5122908904309111, 1.5124956896668134, 1.5127580393487068, 1.5130772203943497, 1.5134523579506813, 1.5138824237917357, 1.5143662391369357, 1.5149024778820501, 1.5154896702339515, 1.5161262067392192, 1.516810342695537, 1.5175402029338025, 1.5183137869578343, 1.519128974427594, 1.51998353097089, 1.5208751143076362, 1.5218012806698802, 1.5227594915, 1.5237471204087147, 1.5247614603738346, 1.5257997311600213, 1.5268590869392191, 1.5279366240908725, 1.529029389160547, 1.5301343869551443, 1.5312485887525162, 1.5323689406029841, 1.5334923717, 1.5346158027970158, 1.5357361546474837, 1.5368503564448557, 1.5379553542394528, 1.5390481193091274, 1.5401256564607808, 1.5411850122399786, 1.5422232830261653, 1.5432376229912852, 1.5442252519, 1.5451834627301198, 1.5461096290923637, 1.54700121242911, 1.547855768972406, 1.5486709564421655, 1.5494445404661974, 1.5501744007044629, 1.5508585366607808, 1.5514950731660484, 1.5520822655179498, 1.5526185042630642, 1.5531023196082643, 1.5535323854493186, 1.5539075230056503, 1.5542267040512932, 1.5544890537331866, 1.5546938529690888, 1.554840540418529, 1.554928714021405, 1.5549581321, 1.5549876503574114, 1.5550761242221542, 1.555223311193515, 1.5554288078422356, 1.5556920509162864, 1.5560123188846986, 1.556388733915233, 1.5568202642804545, 1.5573057271856279, 1.5578437920106738, 1.5584329839573077, 1.5590716880913575, 1.559758153769188, 1.5604904994360917, 1.5612667177835005, 1.5620846812508782, 1.5629421478572167, 1.56383676734615, 1.564766087627843, 1.5657275615, 1.5667185536295685, 1.5677363477760042, 1.5687781542362982, 1.5698411174913576, 1.5709223240327859, 1.572018810348607, 1.5731275710460448, 1.574245567089097, 1.5753697341283202, 1.5764969909, 1.5776242476716797, 1.578748414710903, 1.579866410753955, 1.5809751714513929, 1.582071657767214, 1.5831528643086423, 1.5842158275637017, 1.5852576340239957, 1.5862754281704314, 1.5872664203, 1.5882278941721568, 1.58915721445385, 1.5900518339427832, 1.5909093005491217, 1.5917272640164994, 1.5925034823639082, 1.5932358280308119, 1.5939222937086424, 1.5945609978426922, 1.595150189789326, 1.595688254614372, 1.5961737175195454, 1.596605247884767, 1.5969816629153013, 1.5973019308837135, 1.5975651739577643, 1.597770670606485, 1.5979178575778457, 1.5980063314425885, 1.5980358497, 1.5980639990997658, 1.5981480933040284, 1.5982870747793765, 1.5984791957531188, 1.5987220401925393, 1.5990125541879106, 1.5993470843571806, 1.5997214237893722, 1.6001308649489288, 1.6005702588757051, 1.60103407993613, 1.6015164953112535, 1.6020114383478294, 1.60251268485, 1.6030139313521705, 1.6035088743887465, 1.60399128976387, 1.6044551108242948, 1.6048945047510712, 1.6053039459106277, 1.6056782853428193, 1.6060128155120894, 1.6063033295074607, 1.6065461739468812, 1.6067382949206235, 1.6068772763959716, 1.6069613706002341, 1.60698952, 1.6070160680529757, 1.6070904540444209, 1.607197944916445, 1.607317250783555, 1.6074247416555791, 1.6074991276470243, 1.6075256757, 1.6075528636475875, 1.6076290425838917, 1.6077391243363042, 1.607861305863696, 1.6079713876161084, 1.6080475665524125, 1.6080747545, 1.6081038630490743, 1.6081911317149455, 1.608336389665102, 1.608539352550285, 1.6087996230611155, 1.6091166917058464, 1.609489937807716, 1.6099186307199524, 1.6104019312560485, 1.6109388933325086, 1.6115284658208526, 1.6121694946052483, 1.6128607248417473, 1.6136008034147016, 1.6143882815855504, 1.6152216178287941, 1.6160991808496035, 1.6170192527771545, 1.6179800325274425, 1.6189796393289881, 1.6200161164045355, 1.6210874348015365, 1.6221914973639195, 1.6233261428373722, 1.624489150100097, 1.6256782425107623, 1.6268910923651345, 1.6281253254526682, 1.6293785257041347, 1.6306482399211915, 1.6319319825786327, 1.633227240689922, 1.634531478726481, 1.6358421435811064, 1.6371566695657958, 1.6384724834342044, 1.6397870094188938, 1.641097674273519, 1.6424019123100781, 1.6436971704213674, 1.6449809130788087, 1.6462506272958655, 1.647503827547332, 1.6487380606348656, 1.6499509104892378, 1.651140002899903, 1.652303010162628, 1.6534376556360806, 1.6545417181984636, 1.6556130365954647, 1.656649513671012, 1.6576491204725576, 1.6586099002228456, 1.6595299721503967, 1.660407535171206, 1.6612408714144498, 1.6620283495852985, 1.6627684281582529, 1.6634596583947518, 1.6641006871791475, 1.6646902596674915, 1.6652272217439517, 1.6657105222800477, 1.666139215192284, 1.6665124612941538, 1.6668295299388847, 1.6670898004497152, 1.6672927633348982, 1.6674380212850546, 1.6675252899509259, 1.6675543985, 1.6675771267409523, 1.66763922145, 1.6677240443999999, 1.66780886735, 1.6678709620590477, 1.6678936903, 1.6679163945728968, 1.6679784238, 1.6680631573, 1.6681478908, 1.6682099200271032, 1.6682326243, 1.6682617047066681, 1.6683488712776857, 1.6684939002577148, 1.668696419359444, 1.6689559087192436, 1.6692717022316486, 1.6696429892592417, 1.6700688167135485, 1.6705480915016007, 1.6710795833318912, 1.6716619278725144, 1.6722936302533866, 1.672973068903556, 1.6736984997137525, 1.67446806051349, 1.675279775851233, 1.6761315620653512, 1.6770212326328493, 1.6779465037821404, 1.6789050003554546, 1.679894261905835, 1.6809117490130696, 1.6819548498023476, 1.6830208866489027, 1.6841071230514393, 1.6852107706566908, 1.6863289964170833, 1.6874589298631275, 1.6885976704718733, 1.6897422951125094, 1.69088986555, 1.6920374359874908, 1.693182060628127, 1.6943208012368727, 1.6954507346829168, 1.6965689604433094, 1.697672608048561, 1.6987588444510975, 1.6998248812976526, 1.7008679820869306, 1.7018854691941652, 1.7028747307445455, 1.7038332273178598, 1.7047584984671509, 1.705648169034649, 1.7064999552487672, 1.7073116705865101, 1.7080812313862477, 1.7088066621964442, 1.7094861008466136, 1.7101178032274857, 1.710700147768109, 1.7112316395983995, 1.7117109143864517, 1.7121367418407585, 1.7125080288683516, 1.7128238223807566, 1.7130833117405562, 1.7132858308422854, 1.7134308598223145, 1.713518026393332, 1.7135471068, 1.7135781691012744, 1.713669239160598, 1.7138141107039289, 1.7140029109750001, 1.7142227735473456, 1.71445871515, 1.7146946567526544, 1.714914519325, 1.7151033195960712, 1.715248191139402, 1.7153392611987257, 1.7153703235, 1.7153972212502868, 1.71547635130167, 1.7156031149031892, 1.715770145015091, 1.7159677344544018, 1.7161844000411166, 1.7164075499588833, 1.7166242155455982, 1.7168218049849089, 1.7169888350968108, 1.71711559869833, 1.7171947287497131, 1.7172216265, 1.7172503135819759, 1.7173362740634814, 1.7174792060051907, 1.7176786073534454, 1.7179337777037371, 1.718243820760904, 1.7186076474874006, 1.7190239799285805, 1.7194913557015596, 1.72000813313189, 1.7205724970199996, 1.7211824650171486, 1.7218358945885004, 1.7225304905388545, 1.7232638130746023, 1.7240332863735914, 1.7248362076327959, 1.725669756562009, 1.7265310052902159, 1.7274169286498482, 1.7283244148027943, 1.7292502761708446, 1.7301912606321765, 1.7311440629445507, 1.7321053363550947, 1.7330717043558952, 1.7340397725441048, 1.7350061405449053, 1.7359674139554493, 1.7369202162678234, 1.7378612007291554, 1.7387870620972057, 1.7396945482501518, 1.7405804716097841, 1.741441720337991, 1.742275269267204, 1.7430781905264086, 1.7438476638253977, 1.7445809863611454, 1.7452755823114996, 1.7459290118828514, 1.7465389798800004, 1.74710334376811, 1.7476201211984403, 1.7480874969714195, 1.7485038294125994, 1.748867656139096, 1.7491776991962629, 1.7494328695465546, 1.7496322708948093, 1.7497752028365186, 1.749861163318024, 1.7498898504, 1.749913660599695, 1.749978711275, 1.7500675721499999, 1.750156433025, 1.750221483700305, 1.7502452939, 1.7502691775244723, 1.7503344288, 1.7504235636999999, 1.7505126986, 1.7505779498755276, 1.7506018335, 1.7506312887961042, 1.750719601603982, 1.750866612777985, 1.7510720573940408, 1.7513355652270652, 1.7516566614181321, 1.7520347673302026, 1.7524692015908665, 1.7529591813202223, 1.7535038235416798, 1.754102146773143, 1.7547530727957081, 1.7554554285966857, 1.7562079484834499, 1.7570092763643013, 1.7578579681922364, 1.7587524945672177, 1.7596912434922558, 1.7606725232783373, 1.7616945655929621, 1.7627555286467989, 1.7638535005127136, 1.764986502571191, 1.7661524930759416, 1.7673493708332655, 1.7685749789885465, 1.7698271089130493, 1.7711035041840175, 1.7724018646509003, 1.7737198505803795, 1.7750550868727268, 1.776405167341894, 1.7777676590516223, 1.7791401066997596, 1.780520037042879, 1.7819049633532325, 1.7832923899, 1.7846798164467674, 1.7860647427571208, 1.7874446731002402, 1.7888171207483776, 1.790179612458106, 1.791529692927273, 1.7928649292196204, 1.7941829151490996, 1.7954812756159824, 1.7967576708869506, 1.7980098008114533, 1.7992354089667344, 1.8004322867240583, 1.8015982772288088, 1.8027312792872863, 1.803829251153201, 1.8048902142070378, 1.8059122565216625, 1.806893536307744, 1.8078322852327822, 1.8087268116077635, 1.8095755034356986, 1.81037683131655, 1.8111293512033142, 1.8118317070042917, 1.8124826330268569, 1.81308095625832, 1.8136255984797776, 1.8141155782091334, 1.8145500124697973, 1.8149281183818677, 1.8152492145729346, 1.815512722405959, 1.8157181670220148, 1.8158651781960178, 1.8159534910038957, 1.8159829463, 1.8160122807747017, 1.8160924240499998, 1.8162019018, 1.8163113795499999, 1.8163915228252983, 1.8164208573, 1.816452899454881, 1.81654044025, 1.8166600231999999, 1.81677960615, 1.816867146945119, 1.8168991891, 1.8169287502903149, 1.8170169280610973, 1.8171622136662415, 1.817362121228763, 1.8176132302748422, 1.8179112442590797, 1.8182510640795806, 1.818626875325, 1.8190322477607341, 1.8194602453520174, 1.8199035449413994, 1.8203545615499999, 1.8208055781586006, 1.8212488777479825, 1.8216768753392658, 1.822082247775, 1.8224580590204194, 1.8227978788409203, 1.8230958928251577, 1.823347001871237, 1.8235469094337584, 1.8236921950389027, 1.823780372809685, 1.823809934, 1.8238382002076796, 1.8239227712478343, 1.824062966204176, 1.8242576563093493, 1.8245052740331034, 1.8248038257031236, 1.8251509075569081, 1.8255437250954512, 1.8259791155829057, 1.8264535735110718, 1.826963278823689, 1.8275041276732815, 1.8280717654629268, 1.828661621906908, 1.8292689478279685, 1.8298888533948932, 1.8305163474925563, 1.8311463779074437, 1.8317738720051069, 1.8323937775720316, 1.833001103493092, 1.8335909599370732, 1.8341585977267185, 1.8346994465763111, 1.8352091518889282, 1.8356836098170943, 1.8361190003045489, 1.836511817843092, 1.8368588996968764, 1.8371574513668967, 1.8374050690906507, 1.837599759195824, 1.8377399541521657, 1.8378245251923204, 1.8378527914, 1.837881319019717, 1.837966672191248, 1.8381081637010428, 1.83830465434266, 1.838554562088988, 1.8388558748297967, 1.8392061665720665, 1.8396026169726563, 1.8400420340460497, 1.8405208798643453, 1.8410352990425705, 1.8415811497799757, 1.8421540372073788, 1.8427493487720663, 1.8433622913753573, 1.843987929963814, 1.8446212272633922, 1.8452570843366078, 1.845890381636186, 1.8465160202246427, 1.8471289628279337, 1.8477242743926212, 1.8482971618200243, 1.8488430125574296, 1.8493574317356547, 1.8498362775539503, 1.8502756946273438, 1.8506721450279335, 1.8510224367702033, 1.851323749511012, 1.85157365725734, 1.8517701478989572, 1.851911639408752, 1.851996992580283, 1.8520255202, 1.8520543673054948, 1.8521408789796283, 1.8522849663258072, 1.8524864812845432, 1.852745216785594, 1.8530609069607422, 1.8534332274169927, 1.8538617955699084, 1.854346171036741, 1.854885856088956, 1.8554802961636798, 1.8561288804335525, 1.8568309424343932, 1.8575857607500377, 1.858392559753642, 1.8592505104046915, 1.8601587311008956, 1.861116288584095, 1.8621221988992458, 1.8631754284055013, 1.8642748948383465, 1.8654194684216996, 1.866607973028832, 1.8678391873909188, 1.8691118463519742, 1.870424642168886, 1.871776225855209, 1.8731652085673403, 1.87459016303165, 1.8760496250111007, 1.8775420948098513, 1.8790660388142946, 1.8806198910689493, 1.8822020548855856, 1.88381090448393, 1.8854447866622637, 1.8871020224962007, 1.8887809090638947, 1.890479721195907, 1.8921967132479345, 1.8939301208945771, 1.8956781629423027, 1.8974390431597414, 1.8992109521234368, 1.9009920690771502, 1.9027805638028106, 1.9045745985011877, 1.9063723296803543, 1.9081719100499999, 1.9099714904196456, 1.9117692215988122, 1.9135632562971894, 1.9153517510228497, 1.9171328679765631, 1.9189047769402587, 1.9206656571576972, 1.9224136992054226, 1.9241471068520655, 1.925864098904093, 1.9275629110361052, 1.9292417976037992, 1.9308990334377363, 1.93253291561607, 1.9341417652144144, 1.9357239290310506, 1.9372777812857054, 1.9388017252901486, 1.9402941950888992, 1.94175365706835, 1.9431786115326597, 1.9445675942447909, 1.945919177931114, 1.9472319737480257, 1.9485046327090811, 1.9497358470711679, 1.9509243516783001, 1.9520689252616534, 1.9531683916944986, 1.9542216212007542, 1.955227531515905, 1.9561850889991044, 1.9570933096953085, 1.957951260346358, 1.9587580593499623, 1.9595128776656068, 1.9602149396664474, 1.9608635239363201, 1.9614579640110439, 1.961997649063259, 1.9624820245300916, 1.9629105926830073, 1.9632829131392577, 1.963598603314406, 1.9638573388154568, 1.9640588537741928, 1.9642029411203716, 1.9642894527945052, 1.9643182999, 1.9643473960095341, 1.9644345894326751, 1.9645795957625998, 1.9647819420188002, 1.9650409681898464, 1.9653558293862077, 1.9657254985961063, 1.9661487700354159, 1.9666242630806796, 1.967150426772416, 1.967725544874027, 1.9683477414698045, 1.9690149870837785, 1.9697251052994444, 1.9704757798587824, 1.9712645622174094, 1.972088879531222, 1.9729460430484784, 1.9738332568799488, 1.9747476271185245, 1.975686171278541, 1.9766458280240269, 1.9776234671541455, 1.9786158998132586, 1.9796198888923116, 1.9806321595876102, 1.9816494100825488, 1.982668322317451, 1.9836855728123897, 1.9846978435076883, 1.9857018325867413, 1.9866942652458544, 1.987671904375973, 1.988631561121459, 1.9895701052814754, 1.990484475520051, 1.9913716893515214, 1.992228852868778, 1.9930531701825904, 1.9938419525412174, 1.9945926271005554, 1.9953027453162213, 1.9959699909301953, 1.996592187525973, 1.9971673056275838, 1.9976934693193202, 1.998168962364584, 1.9985922338038935, 1.9989619030137922, 1.9992767642101534, 1.9995357903811997, 1.9997381366374, 1.9998831429673247, 1.9999703363904657, 1.9999994325, 1.99999945486036, 1.99999951595, 1.9999995994, 1.99999968285, 1.99999974393964, 1.9999997663, 1.9999997819549316, 1.999999824725, 1.9999998831499999, 1.999999941575, 1.9999999843450684, 2.0, 2.0000000156549316, 2.000000058425, 2.00000011685, 2.000000175275, 2.0000002180450682, 2.0000002337, 2.00000025606036, 2.0000003171499996, 2.0000004006, 2.0000004840499996, 2.0000005451396397, 2.0000005675, 2.000030080400927, 2.00011852283876, 2.000265606332649, 2.0004708511268094, 2.0007335877553825, 2.001052959226097, 2.001427923815597, 2.001857258467329, 2.0023395627808975, 2.002873263579879, 2.003456620043199, 2.004087729383325, 2.004764533052768, 2.0054848234586333, 2.0062462511633306, 2.0070463325479517, 2.007882457913319, 2.0087518999922813, 2.009651822845492, 2.0105792911116556, 2.0115312795820635, 2.0125046830681987, 2.0134963265302135, 2.0145029754332504, 2.015521346297821, 2.016548117409837, 2.017579939655347, 2.018613447444653, 2.019645269690163, 2.0206720408021788, 2.0216904116667496, 2.0226970605697865, 2.0236887040318012, 2.0246621075179365, 2.0256140959883444, 2.026541564254508, 2.0274414871077187, 2.0283109291866808, 2.0291470545520482, 2.0299471359366694, 2.0307085636413666, 2.031428854047232, 2.032105657716675, 2.032736767056801, 2.033320123520121, 2.0338538243191024, 2.034336128632671, 2.034765463284403, 2.035140427873903, 2.0354597993446175, 2.0357225359731905, 2.035927780767351, 2.03607486426124, 2.036163306699073, 2.0361928196, 2.0362220671970013, 2.036309763741542, 2.0364557705673607, 2.0366598568076535, 2.036921699760126, 2.03724088539725, 2.0376169090209255, 2.038049176060514, 2.0385370030129755, 2.039079618523627, 2.039676164605815, 2.0403256979975652, 2.041027191653077, 2.0417795363666924, 2.0425815425267784, 2.043431941996747, 2.04432939012024, 2.045272467847308, 2.0462596839782203, 2.047289477521355, 2.0483602201614515, 2.0494702188343097, 2.0506177184038723, 2.051800904437457, 2.053017906074746, 2.0542667989860015, 2.055545608414827, 2.0568523123006623, 2.0581848444760764, 2.059541097933804, 2.0609189281583578, 2.0623161565169448, 2.063730573704337, 2.0651599432362344, 2.066602004985606, 2.0680544787564172, 2.0695150678890877, 2.07098146289198, 2.072451345093185, 2.073922390306815, 2.07539227250802, 2.0768586675109124, 2.078319256643583, 2.079771730414394, 2.0812137921637657, 2.082643161695663, 2.0840575788830553, 2.0854548072416423, 2.086832637466196, 2.0881888909239237, 2.0895214230993377, 2.090828126985173, 2.0921069364139986, 2.093355829325254, 2.094572830962543, 2.095756016996128, 2.0969035165656904, 2.0980135152385486, 2.099084257878645, 2.1001140514217798, 2.101101267552692, 2.10204434527976, 2.1029417934032533, 2.1037921928732217, 2.1045941990333077, 2.105346543746923, 2.1060480374024353, 2.1066975707941853, 2.107294116876373, 2.1078367323870246, 2.108324559339486, 2.1087568263790746, 2.10913285000275, 2.1094520356398743, 2.1097138785923466, 2.1099179648326394, 2.110063971658458, 2.110151668202999, 2.1101809158, 2.110207944062797, 2.11028178665, 2.1103826574999998, 2.11048352835, 2.1105573709372027, 2.1105843992, 2.1106120928409307, 2.110687753275, 2.11079110735, 2.110894461425, 2.1109701218590695, 2.1109978155, 2.1110270760138636, 2.111114798628673, 2.1112608066827563, 2.111464806135324, 2.1117263861586277, 2.1120450199653114, 2.1124200658692938, 2.1128507685780358, 2.1133362607136013, 2.1138755645594403, 2.1144675940293784, 2.1151111568548524, 2.1158049569859787, 2.1165475972016266, 2.1173375819232336, 2.1181733202267035, 2.119053129046316, 2.119975236564195, 2.1209377857785165, 2.1219388382432616, 2.1229763779719883, 2.124048315497762, 2.1251524920810616, 2.1262866840571957, 2.127448607314465, 2.1286359218940616, 2.129846236702433, 2.1310771143266263, 2.1323260759429163, 2.1335906063088217, 2.134868158828473, 2.1361561606811157, 2.137452018002429, 2.1387531211082242, 2.14005684975, 2.141360578391776, 2.142661681497571, 2.1439575388188845, 2.145245540671527, 2.1465230931911785, 2.147787623557084, 2.149036585173374, 2.1502674627975673, 2.1514777776059386, 2.152665092185535, 2.1538270154428045, 2.1549612074189386, 2.1560653840022383, 2.157137321528012, 2.1581748612567386, 2.1591759137214837, 2.160138462935805, 2.1610605704536843, 2.1619403792732967, 2.1627761175767666, 2.1635661022983737, 2.1643087425140215, 2.165002542645148, 2.1656461054706218, 2.16623813494056, 2.166777438786399, 2.1672629309219644, 2.1676936336307064, 2.168068679534689, 2.1683873133413725, 2.168648893364676, 2.168852892817244, 2.168998900871327, 2.1690866234861366, 2.169115884, 2.169148706804757, 2.169238380375, 2.16936087675, 2.169483373125, 2.169573046695243, 2.1696058695, 2.169635798862101, 2.1697175673999998, 2.1698292652999998, 2.1699409632, 2.170022731737899, 2.1700526611, 2.1700822771793438, 2.170170967402777, 2.170318258569584, 2.170523364817661, 2.1707851918164307, 2.171102342605569, 2.1714731250483936, 2.1718955608601447, 2.172367396162989, 2.172886113511437, 2.1734489453239982, 2.1740528886494315, 2.1746947211887857, 2.17537101848776, 2.1760781722076485, 2.1768124093773893, 2.177569812523997, 2.178346340573978, 2.179137850414201, 2.1799401189972056, 2.1807488658729803, 2.18155977602702, 2.1823685229027947, 2.183170791485799, 2.1839623013260225, 2.1847388293760033, 2.185496232522611, 2.186230469692352, 2.1869376234122404, 2.1876139207112146, 2.188255753250569, 2.188859696576002, 2.1894225283885635, 2.1899412457370113, 2.1904130810398557, 2.1908355168516067, 2.1912062992944312, 2.1915234500835696, 2.191785277082339, 2.1919903833304164, 2.192137674497223, 2.1922263647206566, 2.1922559808, 2.192284672673767, 2.192370552300475, 2.192513033035194, 2.192711141590032, 2.19296352468268, 2.1932684582807025, 2.193623859378426, 2.1940273002259807, 2.194476024913295, 2.194966968195753, 2.195496776432926, 2.196061830497335, 2.196658270496764, 2.1972820221412337, 2.1979288245745368, 2.198594259480205, 2.19927378126309, 2.199962748100389, 2.20065645365, 2.2013501591996114, 2.2020391260369103, 2.2027186478197955, 2.2033840827254636, 2.2040308851587667, 2.2046546368032365, 2.205251076802665, 2.2058161308670745, 2.2063459391042475, 2.2068368823867055, 2.2072856070740197, 2.2076890479215745, 2.208044449019298, 2.20834938261732, 2.208601765709968, 2.2087998742648063, 2.2089423549995253, 2.2090282346262335, 2.2090569265, 2.2090858906634487, 2.2091725852991897, 2.209316418194953, 2.209516406826216, 2.209771185067842, 2.2100790125260983, 2.2104377864273124, 2.2108450559819466, 2.2112980391259778, 2.211793641525212, 2.2123284777127297, 2.2128988942150527, 2.2135009945090753, 2.2141306656392676, 2.2147836063133326, 2.215455356284393, 2.2161413268190016, 2.216836832042841, 2.21753712095, 2.218237409857159, 2.2189329150809987, 2.219618885615607, 2.2202906355866676, 2.2209435762607326, 2.221573247390925, 2.2221753476849475, 2.2227457641872705, 2.223280600374788, 2.2237762027740224, 2.2242291859180536, 2.224636455472688, 2.224995229373902, 2.2253030568321583, 2.225557835073784, 2.225757823705047, 2.2259016566008105, 2.225988351236551, 2.2260173154, 2.2260461273496204, 2.2261324756975367, 2.2262760982066547, 2.2264765587001345, 2.2267332483860462, 2.2270453877062497, 2.2274120287038883, 2.2278320579023037, 2.2283041996866237, 2.228827020177768, 2.229398931587088, 2.2300181970384307, 2.2306829358429727, 2.2313911292108135, 2.23214062638197, 2.2329291511581677, 2.2337543088155765, 2.2346135933775115, 2.235504395225, 2.2364240090221084, 2.23736964193196, 2.238338422098487, 2.2393274073681644, 2.2403335942252323, 2.2413539269132765, 2.242385306715458, 2.2434246013652155, 2.244468654558856, 2.245514295541144, 2.2465583487347844, 2.247597643384542, 2.2486290231867234, 2.2496493558747677, 2.2506555427318355, 2.251644528001513, 2.2526133081680397, 2.2535589410778916, 2.254478554875, 2.2553693567224884, 2.2562286412844235, 2.2570537989418322, 2.25784232371803, 2.2585918208891864, 2.259300014257027, 2.259964753061569, 2.260584018512912, 2.261155929922232, 2.261678750413376, 2.2621508921976963, 2.2625709213961116, 2.26293756239375, 2.2632497017139537, 2.2635063913998654, 2.263706851893345, 2.2638504744024632, 2.2639368227503796, 2.2639656347, 2.2639915789455025, 2.2640654619058185, 2.26417603556999, 2.2643064661, 2.2644368966300097, 2.2645474702941812, 2.264621353254497, 2.2646472975, 2.2646746664694564, 2.264752606700327, 2.2648692524989915, 2.2650068456, 2.2651444387010082, 2.265261084499673, 2.2653390247305434, 2.2653663937, 2.265395148706166, 2.2654812065441856, 2.265623947165364, 2.2658223421202552, 2.266074961968662, 2.2663799865787886, 2.266735218241329, 2.2671380975040147, 2.2675857216125266, 2.2680748654249046, 2.268602004648772, 2.269163341233942, 2.269754830737455, 2.2703722114638847, 2.2710110351709494, 2.2716666991192014, 2.272334479234869, 2.2730095641469164, 2.2736870898530834, 2.274362174765131, 2.2750299548807984, 2.2756856188290504, 2.276324442536115, 2.2769418232625447, 2.277533312766058, 2.2780946493512277, 2.2786217885750952, 2.279110932387473, 2.279558556495985, 2.2799614357586706, 2.280316667421211, 2.2806216920313376, 2.2808743118797445, 2.2810727068346357, 2.281215447455814, 2.281301505293834, 2.2813302603, 2.2813606386712615, 2.281443633925, 2.28155700755, 2.281670381175, 2.2817533764287385, 2.2817837548, 2.2818132435464493, 2.2818938083, 2.2820038618, 2.2821139153, 2.2821944800535507, 2.2822239688, 2.2822530704681383, 2.2823403517368153, 2.2824857414181765, 2.282689120930312, 2.282950324393975, 2.283269138767873, 2.2836453040224307, 2.284078513351871, 2.28456841342445, 2.2851146046706425, 2.2857166416090333, 2.28637403320966, 2.2870862432945036, 2.287852690974804, 2.288672751124839, 2.2895457548917872, 2.2904709902412552, 2.29144770253802, 2.292475095161523, 2.293552330155604, 2.29467852891195, 2.295852772886702, 2.2970741043496314, 2.2983415271652783, 2.299654007605415, 2.3010104751921685, 2.3024098235711192, 2.3038509114136563, 2.305332563347866, 2.3068535709171787, 2.308412693566003, 2.310008659651544, 2.3116401674809697, 2.313305886373093, 2.3150044577436932, 2.3167344962135967, 2.3184945907386125, 2.3202833057603995, 2.32209918237733, 2.3239407395343883, 2.3258064752311425, 2.3276948677467972, 2.3296043768813304, 2.331533445211702, 2.3334804993621128, 2.3354439512872696, 2.337422199567619, 2.3394136307154887, 2.34141662049107, 2.343429535227171, 2.3454507331616616, 2.3474785657765147, 2.3495113791423634, 2.3515475152674683, 2.35358531345, 2.3556231116325317, 2.3576592477576366, 2.3596920611234853, 2.3617198937383383, 2.363741091672829, 2.36575400640893, 2.3677569961845113, 2.369748427332381, 2.3717266756127304, 2.3736901275378868, 2.375637181688298, 2.3775662500186696, 2.3794757591532028, 2.3813641516688575, 2.3832298873656117, 2.38507144452267, 2.3868873211396004, 2.3886760361613875, 2.3904361306864033, 2.3921661691563068, 2.393864740526907, 2.3955304594190303, 2.397161967248456, 2.398757933333997, 2.4003170559828213, 2.401838063552134, 2.4033197154863433, 2.4047608033288808, 2.4061601517078315, 2.407516619294585, 2.4088290997347217, 2.4100965225503685, 2.411317854013298, 2.41249209798805, 2.413618296744396, 2.414695531738477, 2.41572292436198, 2.4166996366587448, 2.4176248720082127, 2.418497875775161, 2.419317935925196, 2.4200843836054964, 2.42079659369034, 2.4214539852909667, 2.4220560222293575, 2.42260221347555, 2.423092113548129, 2.423525322877569, 2.423901488132127, 2.424220302506025, 2.424481505969688, 2.4246848854818235, 2.4248302751631847, 2.4249175564318617, 2.4249466581, 2.4249721581216788, 2.4250447760395724, 2.4251534564339647, 2.4252816537, 2.4254098509660356, 2.425518531360428, 2.4255911492783215, 2.4256166493, 2.425649292724108, 2.425740757565942, 2.425872928091834, 2.426019626308166, 2.426151796834058, 2.426243261675892, 2.4262759051, 2.4263050821939927, 2.4263925216740394, 2.4265379484231864, 2.4267409048750777, 2.427000752453629, 2.427316673582224, 2.427687674256113, 2.428112587169918, 2.4285900753904106, 2.4291186365629946, 2.4296966076386726, 2.430322170106612, 2.4309933557158523, 2.431708052668153, 2.4324640122624888, 2.433258855970298, 2.4340900829192127, 2.4349550777617264, 2.435851118904048, 2.4367753870692397, 2.437724974167708, 2.4386968924471275, 2.4396880838930164, 2.44069542985038, 2.4417157608361544, 2.4427458665115727, 2.443782505783077, 2.4448224169999997, 2.445862328216923, 2.446898967488427, 2.4479290731638454, 2.44894940414962, 2.4499567501069834, 2.4509479415528723, 2.4519198598322918, 2.45286944693076, 2.453793715095952, 2.4546897562382735, 2.455554751080787, 2.4563859780297017, 2.457180821737511, 2.457936781331847, 2.4586514782841475, 2.459322663893388, 2.4599482263613273, 2.460526197437005, 2.461054758609589, 2.4615322468300818, 2.461957159743887, 2.462328160417776, 2.462644081546371, 2.462903929124922, 2.4631068855768135, 2.4632523123259604, 2.463339751806007, 2.4633689289, 2.4633977831159695, 2.4634843242317808, 2.46362848766721, 2.4638301658420994, 2.464089208256636, 2.464405421603662, 2.4647785699129283, 2.465208374727182, 2.4656945153099628, 2.4662366288849493, 2.466834310906676, 2.4674871153624194, 2.4681945551050295, 2.4689561022164583, 2.4697711884017117, 2.470639205412932, 2.471559505503295, 2.472531401910384, 2.4735541693686773, 2.4746270446507683, 2.475749227136914, 2.4769198794124883, 2.4781381278928913, 2.4794030634754516, 2.4807137422178327, 2.482069186042438, 2.4834683834662887, 2.4849102903558298, 2.4863938307061044, 2.4879178974437046, 2.489481353252915, 2.491083031424419, 2.492721736725939, 2.494396246294168, 2.4961053105473106, 2.4978476541175727, 2.499621976802886, 2.5014269545371675, 2.503261240378388, 2.505123465513711, 2.5070122402809516, 2.5089261552055944, 2.5108637820525965, 2.5128236748921893, 2.514804371178887, 2.516804392842891, 2.5188222473930835, 2.520856429030777, 2.5229054197734, 2.5249676905872724, 2.5270417025286265, 2.529125907892026, 2.53121875136532, 2.533318671190278, 2.5354241003280285, 2.537533467628446, 2.5396451990026003, 2.5417577185974, 2.543869449971554, 2.5459788172719717, 2.548084246409722, 2.55018416623468, 2.552277009707974, 2.5543612150713737, 2.5564352270127277, 2.5584974978266, 2.5605464885692233, 2.5625806702069167, 2.564598524757109, 2.566598546421113, 2.568579242707811, 2.5705391355474037, 2.572476762394406, 2.5743906773190486, 2.5762794520862893, 2.578141677221612, 2.5799759630628327, 2.581780940797114, 2.5835552634824275, 2.5852976070526896, 2.5870066713058324, 2.5886811808740613, 2.5903198861755814, 2.591921564347085, 2.5934850201562956, 2.5950090868938958, 2.5964926272441704, 2.5979345341337114, 2.599333731557562, 2.6006891753821675, 2.6019998541245486, 2.603264789707109, 2.604483038187512, 2.605653690463086, 2.606775872949232, 2.607848748231323, 2.608871515689616, 2.6098434120967053, 2.6107637121870684, 2.6116317291982885, 2.612446815383542, 2.6132083624949707, 2.613915802237581, 2.6145686066933242, 2.615166288715051, 2.6157084022900374, 2.6161945428728184, 2.616624347687072, 2.6169974959963382, 2.6173137093433643, 2.617572751757901, 2.61777442993279, 2.6179185933682194, 2.6180051344840307, 2.6180339887, 2.6180630444226205, 2.618150190996432, 2.6182953666538813, 2.618498468497693, 2.618759352573798, 2.6190778339733667, 2.6194536869638694, 2.6198866451490668, 2.62037640165783, 2.620922609361641, 2.62152488112063, 2.622182790057974, 2.6228958698624547, 2.6236636151189696, 2.6244854816667615, 2.6253608869851046, 2.6262892106061853, 2.6272697945548726, 2.628301943815079, 2.629384926822371, 2.6305179759824853, 2.631700288215385, 2.6329310255244613, 2.634209315590491, 2.635534252389912, 2.636904896836997, 2.6383202774494547, 2.6397793910369947, 2.6412812034123667, 2.6428246501243704, 2.6444086372123126, 2.646032041981384, 2.6476937137984007, 2.6493924749073456, 2.6511271212641363, 2.6528964233900267, 2.6546991272430303, 2.6565339551067617, 2.6583996064960496, 2.6602947590786945, 2.6622180696127073, 2.6641681748983688, 2.666143692744437, 2.6681432229478106, 2.6701653482859657, 2.6722086355214487, 2.6742716364177235, 2.6763528887656505, 2.6784509174198665, 2.6805642353443364, 2.6826913446663303, 2.684830737738082, 2.6869808982053773, 2.689140302082311, 2.691307418831456, 2.693480712448671, 2.69565864255179, 2.6978396654724084, 2.70002223535, 2.7022048052275918, 2.70438582814821, 2.7065637582513293, 2.7087370518685443, 2.7109041686176893, 2.713063572494623, 2.715213732961918, 2.71735312603367, 2.7194802353556637, 2.7215935532801336, 2.7236915819343497, 2.7257728342822767, 2.7278358351785514, 2.7298791224140344, 2.7319012477521896, 2.7339007779555633, 2.7358762958016314, 2.737826401087293, 2.7397497116213057, 2.7416448642039506, 2.7435105155932384, 2.7453453434569695, 2.7471480473099734, 2.748917349435864, 2.7506519957926545, 2.7523507569015995, 2.754012428718616, 2.7556358334876876, 2.7572198205756298, 2.7587632672876334, 2.7602650796630055, 2.7617241932505454, 2.763139573863003, 2.7645102183100883, 2.7658351551095093, 2.767113445175539, 2.7683441824846153, 2.769526494717515, 2.7706595438776294, 2.771742526884921, 2.7727746761451275, 2.773755260093815, 2.7746835837148955, 2.7755589890332386, 2.7763808555810305, 2.7771486008375454, 2.777861680642026, 2.77851958957937, 2.7791218613383593, 2.7796680690421702, 2.7801578255509334, 2.7805907837361308, 2.7809666367266335, 2.781285118126202, 2.7815460022023073, 2.781749104046119, 2.781894279703568, 2.7819814262773797, 2.782010482, 2.782039160217644, 2.782125121254004, 2.7822681444483313, 2.782467862662138, 2.7827237632216337, 2.7830351892337517, 2.783401341272386, 2.7838212794305046, 2.7842939257328783, 2.784818066903228, 2.785392357478686, 2.7860153232635825, 2.786685365113682, 2.7874007630411644, 2.7881596806298115, 2.7889601697490565, 2.7898001755548116, 2.790677541764221, 2.7915900161908085, 2.792535256525807, 2.793510836350834, 2.7945142513664702, 2.795542925820762, 2.7965942191211384, 2.797665432612775, 2.798753816506002, 2.7998565769349755, 2.8009708831294904, 2.8020938746815265, 2.8032226688878756, 2.80435436815, 2.8054860674121245, 2.8066148616184736, 2.8077378531705097, 2.8088521593650246, 2.809954919793998, 2.8110433036872253, 2.8121145171788617, 2.813165810479238, 2.81419448493353, 2.8151978999491662, 2.8161734797741933, 2.8171187201091916, 2.818031194535779, 2.8189085607451885, 2.8197485665509436, 2.8205490556701887, 2.8213079732588358, 2.8220233711863183, 2.8226934130364176, 2.823316378821314, 2.8238906693967722, 2.824414810567122, 2.8248874568694955, 2.825307395027614, 2.8256735470662484, 2.8259849730783664, 2.826240873637862, 2.826440591851669, 2.826583615045996, 2.826669576082356, 2.8266982543, 2.826726430290313, 2.826810189693685, 2.8269472477719364, 2.8271338659379763, 2.8273649537347127, 2.8276342076894516, 2.8279342832561998, 2.8282569951557357, 2.8285935406486864, 2.828934739651314, 2.8292712851442645, 2.8295939970438004, 2.8298940726105486, 2.8301633265652875, 2.830394414362024, 2.830581032528064, 2.8307180906063154, 2.830801850009687, 2.830830026, 2.8308603059766337, 2.830950225864767, 2.8310970534941005, 2.8312963275814154, 2.831541993284406, 2.831826586175, 2.832141459042228, 2.8324770446333516, 2.83282314635, 2.8331692480666484, 2.833504833657772, 2.833819706525, 2.834104299415594, 2.8343499651185846, 2.8345492392058995, 2.834696066835233, 2.8347859867233662, 2.8348162667, 2.8348452986388897, 2.8349323496904137, 2.83507728562816, 2.835279882971418, 2.8355398293297682, 2.8358567238847683, 2.836230078007983, 2.8366593160144156, 2.8371437760501714, 2.8376827111129908, 2.8382752902040687, 2.838920599609398, 2.839617644308649, 2.8403653495094177, 2.8411625623044796, 2.842008053449488, 2.8429005192583787, 2.8438385836135627, 2.8448208000877964, 2.845845654174469, 2.8469115656228614, 2.848016890874779, 2.849159925598799, 2.8503389073182266, 2.8515520181287033, 2.852797387501288, 2.854073095166675, 2.8553771740761085, 2.8567076134344322, 2.858062361800587, 2.8594393302507877, 2.8608363955994878, 2.8622514036731808, 2.8636821726319797, 2.865126496333853, 2.8665821477363407, 2.8680468823304865, 2.869518441601713, 2.8709945565122847, 2.8724729509999998, 2.8739513454877152, 2.875427460398287, 2.8768990196695134, 2.8783637542636593, 2.879819405666147, 2.8812637293680203, 2.8826944983268192, 2.8841095064005122, 2.8855065717492123, 2.886883540199413, 2.8882382885655677, 2.8895687279238915, 2.890872806833325, 2.892148514498712, 2.8933938838712967, 2.8946069946817734, 2.895785976401201, 2.896929011125221, 2.8980343363771386, 2.899100247825531, 2.9001251019122036, 2.9011073183864373, 2.9020453827416213, 2.902937848550512, 2.9037833396955204, 2.9045805524905823, 2.905328257691351, 2.906025302390602, 2.9066706117959313, 2.9072631908870092, 2.9078021259498286, 2.9082865859855844, 2.908715823992017, 2.9090891781152317, 2.9094060726702313, 2.909666019028582, 2.90986861637184, 2.9100135523095862, 2.9101006033611103, 2.9101296353, 2.9101603013093573, 2.910251255043259, 2.9103993991813857, 2.9105996888527916, 2.910845303432938, 2.911127878811881, 2.911437792224002, 2.911764489939751, 2.9120968466602495, 2.9124235443759985, 2.912733457788119, 2.9130160331670623, 2.9132616477472086, 2.9134619374186146, 2.913610081556741, 2.913701035290643, 2.9137317013, 2.9137623001416406, 2.9138530546597097, 2.9140008743179426, 2.914200725295168, 2.9144458019060515, 2.914727758360547, 2.915036992969765, 2.9153629751199754, 2.915694603880025, 2.9160205860302355, 2.9163298206394535, 2.916611777093949, 2.9168568537048323, 2.9170567046820577, 2.9172045243402907, 2.9172952788583597, 2.9173258777, 2.9173552795813533, 2.9174434349927907, 2.9175901933222717, 2.9177953038356517, 2.918058416105059, 2.9183790806075955, 2.9187567494933373, 2.919190777521328, 2.9196804231619633, 2.920224849863879, 2.920823127483188, 2.9214742338726127, 2.92217705662781, 2.9229303949878913, 2.923732961886906, 2.924583386152769, 2.9254802148498884, 2.926421915761479, 2.92740688000733, 2.928433424792549, 2.9294997962825917, 2.9306041725996543, 2.931744666935325, 2.9329193307741623, 2.934126157222702, 2.9353630844382015, 2.9366279991512614, 2.937918740276313, 2.9392331026037963, 2.940568840567722, 2.9419236720821855, 2.9432952824402716, 2.944681328268691, 2.9460794415313964, 2.9474872335753313, 2.948902299211404, 2.950322220823712, 2.9517445725, 2.953166924176288, 2.954586845788596, 2.9560019114246687, 2.9574097034686035, 2.958807816731309, 2.9601938625597284, 2.9615654729178145, 2.962920304432278, 2.9642560423962037, 2.965570404723687, 2.9668611458487386, 2.9681260605617985, 2.969362987777298, 2.9705698142258377, 2.971744478064675, 2.9728849724003457, 2.9739893487174083, 2.975055720207451, 2.97608226499267, 2.977067229238521, 2.9780089301501116, 2.978905758847231, 2.979756183113094, 2.9805587500121087, 2.98131208837219, 2.9820149111273873, 2.982666017516812, 2.983264295136121, 2.9838087218380367, 2.984298367478672, 2.9847323955066627, 2.9851100643924044, 2.985430728894941, 2.9856938411643483, 2.9858989516777283, 2.9860457100072093, 2.9861338654186467, 2.9861632673, 2.98619370960865, 2.9862790070620227, 2.9864022654533726, 2.9865390719466274, 2.9866623303379773, 2.98674762779135, 2.9867780701, 2.9868080282949614, 2.9868919692919196, 2.987013267546958, 2.987147898453042, 2.9872691967080804, 2.9873531377050386, 2.9873830959, 2.9874106960753513, 2.9874912605993433, 2.987618262613377, 2.987781413169587, 2.9879674947802015, 2.9881614322197985, 2.988347513830413, 2.988510664386623, 2.9886376664006566, 2.9887182309246487, 2.9887458311, 2.988777673946533, 2.988866895619849, 2.9889958246733164, 2.9891389251266838, 2.989267854180151, 2.989357075853467, 2.9893889187, 2.989420706648625, 2.9895097745014207, 2.989638481277796, 2.989781335022204, 2.9899100417985793, 2.989999109651375, 2.9900308976, 2.990059409388064, 2.9901439738175095, 2.990281711148116, 2.9904679309002864, 2.9906962915837076, 2.9909590166491937, 2.9912471593097436, 2.991550907212641, 2.9918599165873587, 2.9921636644902563, 2.992451807150806, 2.9927145322162922, 2.9929428928997135, 2.993129112651884, 2.9932668499824904, 2.993351414411936, 2.9933799262, 2.9934087840551005, 2.993489641968282, 2.9936064850381814, 2.993736171061818, 2.9938530141317177, 2.993933872044899, 2.9939627299, 2.9939903754159816, 2.9940678364304363, 2.994179770839455, 2.994304008660545, 2.9944159430695634, 2.994493404084018, 2.9945210496, 2.994550280115519, 2.994637952280345, 2.994784007962137, 2.9949883503164876, 2.99525084385114, 2.9955713145158267, 2.995949549817675, 2.996385298962105, 2.996878273019123, 2.9974281451149007, 2.9980345506485118, 2.9986970875336887, 2.9994153164654302, 3.0001887612112914, 3.001016908927153, 3.0018992104972737, 3.0028350808983886, 3.0038238995876165, 3.0048650109139214, 3.0059577245528524, 3.0071013159642708, 3.0082950268727706, 3.009538065770462, 3.0108296084417945, 3.012168798510064, 3.013554748005245, 3.0149865379527756, 3.0164632189828957, 3.01798381196014, 3.01954730863257, 3.0211526723003086, 3.022798838502942, 3.024484715725324, 3.026209186121322, 3.027971106255023, 3.0297693078589036, 3.0316025986084685, 3.03346976291284, 3.0353695627207715, 3.037300738341558, 3.0392620092802916, 3.0412520750869136, 3.0432696162184967, 3.045313294914189, 3.0473817560822334, 3.0494736281984856, 3.0515875242158206, 3.0537220424838356, 3.0558757676782373, 3.058047271739291, 3.0602351148187177, 3.0624378462344097, 3.0646540054323235, 3.066882122954924, 3.06912072141553, 3.071368316477917, 3.0736234178405293, 3.075884530224647, 3.078150154365851, 3.080418788008136, 3.0826889269, 3.084959065791864, 3.0872276994341488, 3.089493323575353, 3.09175443595947, 3.094009537322083, 3.09625713238447, 3.098495730845076, 3.1007238483676764, 3.10294000756559, 3.1051427389812822, 3.107330582060709, 3.1095020861217626, 3.1116558113161643, 3.1137903295841793, 3.1159042256015144, 3.1179960977177665, 3.120064558885811, 3.1221082375815032, 3.1241257787130863, 3.1261158445197084, 3.128077115458442, 3.1300082910792284, 3.13190809088716, 3.133775255191531, 3.1356085459410963, 3.137406747544977, 3.139168667678678, 3.140893138074676, 3.142579015297058, 3.1442251814996913, 3.14583054516743, 3.14739404183986, 3.148914634817104, 3.1503913158472243, 3.151823105794755, 3.153209055289936, 3.1545482453582054, 3.155839788029538, 3.1570828269272293, 3.158276537835729, 3.1594201292471475, 3.1605128428860785, 3.1615539542123834, 3.1625427729016113, 3.163478643302726, 3.164360944872847, 3.1651890925887085, 3.1659625373345697, 3.1666807662663112, 3.167343303151488, 3.167949708685099, 3.168499580780877, 3.168992554837895, 3.169428303982325, 3.169806539284173, 3.17012700994886, 3.1703895034835123, 3.170593845837863, 3.170739901519655, 3.170827573684481, 3.1708568042, 3.1708861481598345, 3.170974134793079, 3.1711206284307227, 3.1713254031901945, 3.171588143323657, 3.1719084437048686, 3.172285810453857, 3.172719661698448, 3.1732093284714677, 3.173754055742245, 3.17435300358081, 3.1750052484530085, 3.1757097846445235, 3.1764655258116132, 3.1772713066561753, 3.1781258847225518, 3.1790279423133048, 3.1799760885210127, 3.1809688613729454, 3.182004730085323, 3.183082097423673, 3.1841993021656476, 3.1853546216625124, 3.1865462744953414, 3.18777242322184, 3.189031177209545, 3.190320595551043, 3.1916386900567106, 3.1929834283203578, 3.19435273685305, 3.19574450428028, 3.197156584597552, 3.1985868004793656, 3.200032946636496, 3.2014927932163877, 3.2029640892414264, 3.2044445660797827, 3.2059319409434788, 3.207423920408283, 3.2089182039499997, 3.210412487491717, 3.211904466956521, 3.213391841820217, 3.2148723186585735, 3.216343614683612, 3.217803461263504, 3.2192496074206343, 3.220679823302448, 3.2220919036197198, 3.2234836710469494, 3.224852979579642, 3.2261977178432892, 3.227515812348957, 3.2288052306904547, 3.23006398467816, 3.2312901334046584, 3.2324817862374875, 3.2336371057343523, 3.234754310476327, 3.235831677814677, 3.2368675465270544, 3.237860319378987, 3.238808465586695, 3.239710523177448, 3.2405651012438246, 3.2413708820883866, 3.2421266232554764, 3.2428311594469914, 3.24348340431919, 3.244082352157755, 3.244627079428532, 3.245116746201552, 3.245550597446143, 3.2459279641951313, 3.246248264576343, 3.2465110047098054, 3.246715779469277, 3.2468622731069208, 3.2469502597401654, 3.2469796037, 3.2470088121753284, 3.247096393668993, 3.247242216450107, 3.2474460611873566, 3.2477076212788925, 3.248026503313492, 3.2484022276622833, 3.248834229200155, 3.249321858155758, 3.249864381088823, 3.2504609819933226, 3.251110763524825, 3.2518127483501824, 3.252565880617536, 3.2533690275444136, 3.254220981121545, 3.2551204599298225, 3.2560661110676747, 3.257056512185962, 3.2580901736273225, 3.2591655406667597, 3.260280995850095, 3.2614348614267743, 3.2626254018733625, 3.2638508265039365, 3.2651092921634475, 3.2663989059999996, 3.267717728311881, 3.2690637754650558, 3.2704350228767445, 3.271829408060582, 3.273244833728797, 3.274679170946732, 3.27613026233496, 3.2775959253141926, 3.279073955388083, 3.2805621294590006, 3.2820582091717774, 3.283559944280411, 3.2850650760326463, 3.2865713405673533, 3.2880764723195886, 3.2895782074282223, 3.291074287140999, 3.2925624612119164, 3.294040491285807, 3.2955061542650395, 3.2969572456532674, 3.298391582871202, 3.2998070085394176, 3.301201393723255, 3.302572641134944, 3.303918688288119, 3.3052375105999996, 3.306527124436552, 3.307785590096063, 3.309011014726637, 3.3102015551732253, 3.3113554207499045, 3.31247087593324, 3.313546242972677, 3.3145799044140376, 3.315570305532325, 3.316515956670177, 3.3174154354784546, 3.318267389055586, 3.3190705359824637, 3.3198236682498172, 3.3205256530751748, 3.321175434606677, 3.321772035511177, 3.3223145584442415, 3.322802187399845, 3.3232341889377164, 3.3236099132865076, 3.323928795321107, 3.324190355412643, 3.3243942001498925, 3.3245400229310067, 3.324627604424671, 3.3246568129, 3.3246860067550434, 3.3247735729693737, 3.3249194654986605, 3.3251236076292567, 3.3253858920185344, 3.325706180751329, 3.326084305412457, 3.326520067175274, 3.3270132369062226, 3.3275635552853142, 3.3281707329424868, 3.3288344506097625, 3.3295543592891246, 3.330330080436031, 3.3311612061584595, 3.3320472994313883, 3.3329878943265925, 3.3339824962576414, 3.335030582239962, 3.336131601165837, 3.33728497409419, 3.3384900945550062, 3.3397463288682268, 3.341053016476955, 3.34240947029479, 3.3438149770671144, 3.345268797746137, 3.3467701678795057, 3.34831829801227, 3.3499123741019963, 3.3515515579468107, 3.3532349876261436, 3.354961777953948, 3.35673102094415, 3.3585417862880904, 3.360393121843701, 3.3622840541361625, 3.3642135888697813, 3.366180711450812, 3.368184387520954, 3.3702235635012423, 3.3722971671460416, 3.37440410810686, 3.376543278505676, 3.378713553517491, 3.380913791961783, 3.383142836902569, 3.385399516256747, 3.387682643410406, 3.3899910178427732, 3.392323425757475, 3.3946786407207807, 3.397055424306489, 3.3994525267471207, 3.401868687591075, 3.404302636365405, 3.40675309324386, 3.409218769719849, 3.4116983692839655, 3.414190588105725, 3.4166941157191455, 3.4192076357118224, 3.4217298264171285, 3.424259361609177, 3.42679491120018, 3.429335141939841, 3.431878718116407, 3.4344243022590186, 3.4369705558409813, 3.439516139983593, 3.442059716160159, 3.44459994689982, 3.447135496490823, 3.4496650316828714, 3.4521872223881775, 3.4547007423808545, 3.457204269994275, 3.4596964888160344, 3.462176088380151, 3.46464176485614, 3.4670922217345947, 3.469526170508925, 3.471942331352879, 3.474339433793511, 3.476716217379219, 3.479071432342525, 3.4814038402572267, 3.483712214689594, 3.4859953418432528, 3.4882520211974315, 3.490481066138217, 3.4926813045825087, 3.4948515795943234, 3.49699074999314, 3.499097690953958, 3.5011712945987576, 3.503210470579046, 3.505214146649188, 3.5071812692302187, 3.5091108039638375, 3.511001736256299, 3.5128530718119095, 3.51466383715585, 3.516433080146052, 3.5181598704738564, 3.5198433001531892, 3.5214824839980037, 3.52307656008773, 3.5246246902204943, 3.526126060353863, 3.5275798810328856, 3.5289853878052098, 3.530341841623045, 3.531648529231773, 3.5329047635449937, 3.53410988400581, 3.535263256934163, 3.5363642758600378, 3.5374123618423585, 3.5384069637734075, 3.5393475586686116, 3.5402336519415405, 3.5410647776639688, 3.5418404988108754, 3.5425604074902375, 3.543224125157513, 3.5438313028146857, 3.5443816211937773, 3.544874790924726, 3.545310552687543, 3.545688677348671, 3.5460089660814655, 3.546271250470743, 3.5464753926013395, 3.5466212851306262, 3.5467088513449565, 3.5467380452, 3.5467646780198336, 3.5468405218739423, 3.5469540302230635, 3.54708792245, 3.5472218146769365, 3.547335323026058, 3.5474111668801664, 3.5474377997, 3.5474638541679395, 3.5475380510151995, 3.54764909444438, 3.5477800791, 3.54791106375562, 3.5480221071848006, 3.5480963040320606, 3.5481223585, 3.548151617631781, 3.548239368836238, 3.548385533564159, 3.5485899809783166, 3.5488525280705865, 3.5491729398257634, 3.5495509294319323, 3.5499861585372035, 3.550478237552583, 3.5510267260007082, 3.5516311329101353, 3.552290917254823, 3.5530054884384263, 3.5537742068229603, 3.5545963843013597, 3.5554712849134322, 3.5563981255046397, 3.557376076427128, 3.558404262282374, 3.5594817627047877, 3.560607613185562, 3.561780805936039, 3.563000290789818, 3.564264976142797, 3.5655737299303043, 3.5669253806404515, 3.5683187183627956, 3.5697524958713704, 3.571225429741126, 3.572736201496764, 3.574283458792955, 3.5758658166248702, 3.5774818585679453, 3.5791301380457767, 3.580809179625, 3.5825174803360045, 3.584253511018293, 3.586015717689289, 3.5878025229353616, 3.589612327323823, 3.591443510834638, 3.593294434310562, 3.595163440924408, 3.597048857662131, 3.598948996820404, 3.600862157517338, 3.602786627215005, 3.6047206832523875, 3.6066625943873984, 3.608610622346572, 3.6105630233810584, 3.612518049827512, 3.614473951672488, 3.6164289781189414, 3.618381379153428, 3.6203294071126018, 3.6222713182476127, 3.6242053742849953, 3.626129843982662, 3.628043004679596, 3.6299431438378686, 3.6318285605755922, 3.6336975671894383, 3.635548490665362, 3.6373796741761772, 3.6391894785646386, 3.640976283810711, 3.6427384904817073, 3.6444745211639957, 3.646182821875, 3.6478618634542235, 3.649510142932055, 3.65112618487513, 3.652708542707045, 3.654255800003236, 3.6557665717588743, 3.6572395056286298, 3.6586732831372046, 3.6600666208595487, 3.661418271569696, 3.6627270253572033, 3.663991710710182, 3.6652111955639612, 3.6663843883144382, 3.6675102387952125, 3.6685877392176263, 3.6696159250728724, 3.6705938759953605, 3.671520716586568, 3.6723956171986405, 3.67321779467704, 3.673986513061574, 3.6747010842451773, 3.675360868589865, 3.675965275499292, 3.6765137639474172, 3.6770058429627968, 3.677441072068068, 3.677819061674237, 3.6781394734294137, 3.6784020205216836, 3.678606467935841, 3.678752632663762, 3.678840383868219, 3.678869643, 3.6788972733120286, 3.6789793247150655, 3.679113304118749, 3.679295140626695, 3.6795193092286236, 3.679778998675, 3.680066318433405, 3.6803725384383705, 3.68068835435, 3.6810041702616294, 3.681310390266595, 3.6815977100249997, 3.6818573994713764, 3.682081568073305, 3.682263404581251, 3.6823973839849344, 3.6824794353879713, 3.6825070657, 3.6825347858126407, 3.6826171038889686, 3.682751518735888, 3.682933946226294, 3.683158843393202, 3.68341937685, 3.6837076304194385, 3.6840148456626745, 3.684331688, 3.6846485303373253, 3.6849557455805613, 3.68524399915, 3.6855045326067977, 3.6857294297737058, 3.6859118572641116, 3.686046272111031, 3.686128590187359, 3.6861563103, 3.686185363453384, 3.686272478115679, 3.6864175199623905, 3.686620265349503, 3.686880401658325, 3.687197527777524, 3.68757115472161, 3.688000706384915, 3.68848552042991, 3.6890248493084767, 3.6896178614145763, 3.690263642366523, 3.6909611964168967, 3.691709447987911, 3.6925072433298785, 3.693353352300206, 3.694246470260189, 3.6951852200866684, 3.696168154295453, 3.697193757273237, 3.6982604476145666, 3.6993665805602505, 3.7005104505334603, 3.701690293769607, 3.702904291035937, 3.7041505704366577, 3.705427210299266, 3.7067322421376256, 3.7080636536872333, 3.7094193920079817, 3.7107973666496457, 3.712195452875206, 3.713611494937038, 3.715043309400919, 3.716488688512726, 3.717945403602631, 3.719411208521551, 3.7208838431045446, 3.722361036655823, 3.7238405114499997, 3.725319986244177, 3.7267971797954553, 3.7282698143784487, 3.7297356192973687, 3.731192334387274, 3.7326377134990807, 3.734069527962962, 3.7354855700247938, 3.7368836562503542, 3.7382616308920182, 3.7396173692127666, 3.7409487807623742, 3.742253812600734, 3.743530452463342, 3.744776731864063, 3.745990729130393, 3.7471705723665396, 3.7483144423397494, 3.7494205752854333, 3.750487265626763, 3.7515128686045474, 3.7524958028133315, 3.7534345526398107, 3.754327670599794, 3.7551737795701214, 3.7559715749120888, 3.756719826483103, 3.757417380533477, 3.7580631614854236, 3.758656173591523, 3.75919550247009, 3.7596803165150847, 3.76010986817839, 3.7604834951224757, 3.7608006212416747, 3.761060757550497, 3.7612635029376094, 3.761408544784321, 3.761495659446616, 3.7615247126, 3.761550658150969, 3.7616245448289374, 3.7617351240569694, 3.76186556115, 3.7619959982430307, 3.7621065774710627, 3.762180464149031, 3.7622064097, 3.762233021445882, 3.7623088052864544, 3.7624222238189717, 3.7625560101, 3.762689796381028, 3.7628032149135455, 3.762878998754118, 3.7629056105, 3.762934949470023, 3.763022945228319, 3.763169534334816, 3.7633746111068804, 3.7636380276955093, 3.76395959419192, 3.7643390787644644, 3.7647762078257676, 3.7652706662299673, 3.765822097499919, 3.7664301040841934, 3.767094247643692, 3.767814049367663, 3.7685889903188983, 3.7694185118078596, 3.770302015795459, 3.771238865324218, 3.7722283849774723, 3.773269861366313, 3.774362543643902, 3.775505644046788, 3.776698338462841, 3.7779397670253934, 3.779229034733154, 3.7805652120954565, 3.7819473358023687, 3.7833744094191877, 3.7848454041048116, 3.78635925935348, 3.787914883759338, 3.7895111558032797, 3.791146924661503, 3.792821011035186, 3.794532208000701, 3.7962792818797366, 3.798060973128712, 3.799875997246838, 3.8017230457021736, 3.8036007868749997, 3.8055078670178495, 3.807442911231481, 3.809404524456104, 3.8113912924771443, 3.8134017829448084, 3.815434546406734, 3.817488117352962, 3.8195610152724875, 3.8216517457206294, 3.8237588013964388, 3.825880663229382, 3.8280158014745043, 3.8301626768152937, 3.832319741473442, 3.834485440324705, 3.8366582120200663, 3.8388364901113774, 3.8410187041806845, 3.843203280972411, 3.845388645527589, 3.8475732223193155, 3.8497554363886226, 3.8519337144799337, 3.854106486175295, 3.856272185026558, 3.8584292496847064, 3.8605761250254957, 3.862711263270618, 3.8648331251035613, 3.8669401807793706, 3.8690309112275125, 3.871103809147038, 3.873157380093266, 3.8751901435551916, 3.8772006340228558, 3.879187402043896, 3.881149015268519, 3.8830840594821505, 3.884991139625, 3.8868688807978264, 3.888715929253162, 3.890530953371288, 3.8923126446202634, 3.894059718499299, 3.895770915464814, 3.897445001838497, 3.8990807706967203, 3.900677042740662, 3.90223266714652, 3.9037465223951884, 3.9052175170808123, 3.9066445906976313, 3.9080267144045435, 3.909362891766846, 3.9106521594746066, 3.911893588037159, 3.913086282453212, 3.914229382856098, 3.915322065133687, 3.9163635415225277, 3.917353061175782, 3.918289910704541, 3.9191734146921404, 3.9200029361811017, 3.920777877132337, 3.921497678856308, 3.9221618224158066, 3.922769829000081, 3.9233212602700327, 3.9238157186742324, 3.9242528477355356, 3.92463233230808, 3.9249538988044907, 3.9252173153931196, 3.925422392165184, 3.925568981271681, 3.925656977029977, 3.925686316, 3.9257153434967598, 3.9258023158758, 3.925946903221098, 3.926148557063327, 3.9264065124603924, 3.9267197908991163, 3.927087204007075, 3.9275073580605016, 3.927978659271157, 3.9284993198321176, 3.929067364699535, 3.929680639084657, 3.930336816627679, 3.931033408222422, 3.9317677714583668, 3.932537120644221, 3.933338537375, 3.934168981602539, 3.935025303167434, 3.935904253748676, 3.936802499185648, 3.9377166321257353, 3.9386431849495818, 3.9395786429249577, 3.9405194575393443, 3.941462059960656, 3.9424028745750426, 3.9433383325504185, 3.944264885374265, 3.9451790183143522, 3.946077263751324, 3.9469562143325665, 3.9478125358974614, 3.9486429801250003, 3.9494443968557795, 3.9502137460416336, 3.9509481092775784, 3.9516447008723214, 3.9523008784153433, 3.9529141528004654, 3.9534821976678827, 3.954002858228843, 3.9544741594394988, 3.9548943134929253, 3.955261726600884, 3.955575005039608, 3.9558329604366733, 3.9560346142789022, 3.9561792016242, 3.9562661740032405, 3.9562952015, 3.95632473399582, 3.956413219456408, 3.9565603222261037, 3.9567654842937143, 3.9570279274092446, 3.957346656036064, 3.9577204611273173, 3.9581479247122564, 3.9586274252750857, 3.9591571439059297, 3.959735071200578, 3.9603590148828482, 3.9610266081206364, 3.9617353185041226, 3.962482457652072, 3.9632651914097807, 3.9640805506000003, 3.9649254422860394, 3.9657966615043363, 3.9666909034219806, 3.967604775873078, 3.9685348122263964, 3.9694774845354854, 3.9704292169213877, 3.9713863991371707, 3.9723454002628293, 3.9733025824786123, 3.9742543148645146, 3.9751969871736037, 3.976127023526922, 3.9770408959780195, 3.9779351378956638, 3.9788063571139607, 3.9796512488, 3.9804666079902193, 3.981249341747928, 3.9819964808958774, 3.9827051912793636, 3.983372784517152, 3.983996728199422, 3.9845746554940704, 3.9851043741249144, 3.9855838746877437, 3.9860113382726827, 3.986385143363936, 3.9867038719907555, 3.9869663151062857, 3.9871714771738964, 3.987318579943592, 3.98740706540418, 3.9874365979, 3.9874659707198776, 3.987553806303198, 3.9876992587452786, 3.9879009272595893, 3.988156869668094, 3.988464621105487, 3.9888212177571916, 3.989223225402516, 3.989666772488077, 3.990147587412973, 3.990661039666636, 3.9912021844231824, 3.991765810162787, 3.992346488861468, 3.9929386282659265, 3.9935365257499997, 3.9941344232340734, 3.9947265626385318, 3.995307241337213, 3.9958708670768175, 3.996412011833364, 3.996925464087027, 3.9974062790119227, 3.9978498260974837, 3.9982518337428083, 3.998608430394513, 3.998916181831906, 3.9991721242404106, 3.9993737927547213, 3.999519245196802, 3.9996070807801223, 3.9996364536, 3.9996632149522804, 3.9997408794215037, 3.999861844668302, 4.000014269771504, 4.0001832343, 4.000352198828496, 4.000504623931699, 4.0006255891784965, 4.000703253647719, 4.000730015, 4.000761700331194, 4.000852934606208, 4.000992713625, 4.001164177974986, 4.001346646525014, 4.001518110875, 4.001657889893792, 4.001749124168806, 4.0017808095, 4.001809248602323, 4.001894399017334, 4.002035761048537, 4.002232505127325, 4.00248347668121, 4.00278720290932, 4.003141901425377, 4.003545490717449, 4.00399560236309, 4.0044895949281845, 4.005024569467933, 4.005597386539012, 4.006204684623079, 4.0068428998534955, 4.007508286929513, 4.00819694109519, 4.008904821054052, 4.009627772685024, 4.0103615534204655, 4.011101857143246, 4.011844339456753, 4.012584643179534, 4.013318423914976, 4.014041375545948, 4.014749255504809, 4.015437909670487, 4.016103296746504, 4.01674151197692, 4.017348810060987, 4.017921627132067, 4.018456601671815, 4.01895059423691, 4.019400705882551, 4.019804295174622, 4.020158993690679, 4.02046271991879, 4.020713691472674, 4.020910435551462, 4.021051797582666, 4.021136947997676, 4.0211653871, 4.021194720489429, 4.021282065398268, 4.021425470685588, 4.021621732914238, 4.021866467910346, 4.0221542086985105, 4.022478527625, 4.022832179940919, 4.0232072656379225, 4.023595405921349, 4.0239879303786505, 4.024376070662077, 4.0247511563590805, 4.025104808675, 4.025429127601489, 4.025716868389654, 4.0259616033857615, 4.026157865614412, 4.026301270901731, 4.02638861581057, 4.0264179492, 4.026446812990453, 4.026532759592429, 4.026673869100864, 4.026866989362514, 4.027107806389856, 4.027390940728437, 4.027710067625, 4.028058058312015, 4.028427139252574, 4.02880906578835, 4.02919530631165, 4.029577232847426, 4.029946313787985, 4.030294304475, 4.030613431371563, 4.030896565710144, 4.031137382737486, 4.031330502999136, 4.031471612507571, 4.031557559109547, 4.0315864229, 4.031615576814496, 4.031703023666138, 4.0318487187869945, 4.032052587755867, 4.032314526436301, 4.0326344010297825, 4.033012048144078, 4.0334472748767025, 4.033939858913446, 4.034489548641937, 4.035096063280165, 4.035759093019905, 4.036478299184966, 4.037253314404189, 4.038083742799097, 4.0389691601861175, 4.039909114293247, 4.040903124991077, 4.041950684538045, 4.043051257839787, 4.044204282722466, 4.045409170219927, 4.046665304874548, 4.047972045051612, 4.0493287232670525, 4.050734646528412, 4.052189096688818, 4.053691330813811, 4.0552405815608425, 4.056836057571229, 4.058476943874383, 4.060162402304095, 4.061891571926676, 4.063663569480719, 4.06547748982827, 4.067332406417176, 4.069227371754366, 4.07116141788983, 4.0731335569110545, 4.075142781447645, 4.077188065185888, 4.079268363393004, 4.081382613450784, 4.083529735398389, 4.085708632483985, 4.08791819172497, 4.090157284476486, 4.092424767007931, 4.094719481087176, 4.097040254572195, 4.099385902009793, 4.101755225241138, 4.104147014013778, 4.1065600465998475, 4.108993090420119, 4.111444902673608, 4.113914230972399, 4.116399813981362, 4.11890038206245, 4.121414657923224, 4.123941357269302, 4.1264791894603725, 4.129026858169457, 4.131583062045075, 4.134146495375974, 4.136715848758092, 4.1392898097633966, 4.141867063610279, 4.144446293835143, 4.147026182964857, 4.149605413189721, 4.1521826670366035, 4.154756628041908, 4.157325981424026, 4.159889414754925, 4.162445618630543, 4.164993287339628, 4.167531119530698, 4.170057818876776, 4.17257209473755, 4.175072662818638, 4.177558245827601, 4.180027574126392, 4.182479386379881, 4.184912430200153, 4.187325462786222, 4.1897172515588625, 4.192086574790207, 4.194432222227805, 4.196752995712824, 4.199047709792069, 4.201315192323514, 4.20355428507503, 4.2057638443160155, 4.207942741401611, 4.210089863349216, 4.2122041134069965, 4.214284411614112, 4.216329695352355, 4.218338919888946, 4.22031105891017, 4.222245105045634, 4.224140070382824, 4.22599498697173, 4.2278089073192815, 4.229580904873324, 4.231310074495905, 4.232995532925617, 4.234636419228771, 4.2362318952391576, 4.237781145986189, 4.239283380111182, 4.240737830271588, 4.242143753532948, 4.243500431748389, 4.244807171925452, 4.246063306580073, 4.2472681940775345, 4.248421218960213, 4.249521792261955, 4.250569351808923, 4.2515633625067535, 4.252503316613883, 4.253388734000903, 4.254219162395811, 4.254994177615034, 4.255713383780095, 4.256376413519835, 4.256982928158063, 4.257532617886554, 4.258025201923298, 4.258460428655922, 4.258838075770218, 4.259157950363699, 4.259419889044133, 4.259623758013006, 4.259769453133862, 4.259856899985504, 4.2598860539, 4.259912312495798, 4.259987921109004, 4.260103760224999, 4.260245857936794, 4.260397075163206, 4.260539172874999, 4.260655011990996, 4.2607306206042015, 4.2607568792, 4.260783270227787, 4.260859260163708, 4.2609756835, 4.261118497864079, 4.261270477735921, 4.261413292099999, 4.261529715436291, 4.2616057053722125, 4.2616320964, 4.261661146607192, 4.2617482602086785, 4.261893326191354, 4.262096159690573, 4.262356502225734, 4.26267402202967, 4.263048314471434, 4.263478902571947, 4.263965237611826, 4.264506699830655, 4.265102599216765, 4.265752176386556, 4.266454603552217, 4.267208985576611, 4.2680143611139965, 4.268869703835116, 4.269773923735097, 4.270725868522498, 4.27172432508773, 4.272768021048981, 4.273855626373674, 4.274985755073393, 4.276156966970114, 4.277367769531495, 4.278616619772884, 4.279901926223617, 4.2812220509551056, 4.2825753116681335, 4.283959983836691, 4.285374302905617, 4.286816466539266, 4.2882846369183065, 4.289776943081744, 4.291291483311181, 4.292826327554265, 4.294379519884254, 4.29594908099254, 4.297533010710989, 4.299129290560845, 4.30073588632498, 4.3023507506401915, 4.303971825606261, 4.305597045408438, 4.307224338949999, 4.308851632491562, 4.310476852293738, 4.312097927259808, 4.3137127915750195, 4.315319387339153, 4.3169156671890105, 4.3184995969074595, 4.3200691580157455, 4.321622350345734, 4.323157194588819, 4.3246717348182555, 4.326164040981693, 4.327632211360734, 4.3290743749943825, 4.330488694063309, 4.331873366231866, 4.333226626944894, 4.334546751676383, 4.3358320581271155, 4.337080908368504, 4.3382917109298855, 4.339462922826606, 4.340593051526326, 4.341680656851018, 4.34272435281227, 4.3437228093775015, 4.3446747541649025, 4.345578974064884, 4.346434316786003, 4.347239692323389, 4.347994074347783, 4.348696501513444, 4.349346078683235, 4.349941978069345, 4.350483440288174, 4.3509697753280525, 4.351400363428565, 4.351774655870329, 4.352092175674265, 4.352352518209426, 4.352555351708646, 4.352700417691321, 4.352787531292807, 4.3528165815, 4.352846031761204, 4.3529342898833985, 4.353081078173879, 4.353285934782377, 4.3535482151542135, 4.353867094058303, 4.35424156818364, 4.354670459296083, 4.355152417945519, 4.35568592771173, 4.356269309975611, 4.356900729200729, 4.357578198708599, 4.358299586929511, 4.359062624109232, 4.3598649094505, 4.360703918666813, 4.361577011924774, 4.362481442149979, 4.363414363670333, 4.364372841169586, 4.365353858922921, 4.366354330285547, 4.367371107404416, 4.3684009911225425, 4.369440741044728, 4.370487085733047, 4.371536733, 4.372586380266953, 4.373632724955272, 4.374672474877458, 4.375702358595584, 4.3767191357144535, 4.377719607077079, 4.378700624830414, 4.379659102329668, 4.3805920238500216, 4.381496454075227, 4.382369547333187, 4.3832085565495005, 4.384010841890769, 4.384773879070489, 4.385495267291401, 4.3861727367992716, 4.38680415602439, 4.38738753828827, 4.387921048054481, 4.388403006703917, 4.3888318978163605, 4.389206371941698, 4.389525250845787, 4.389787531217623, 4.389992387826121, 4.390139176116602, 4.390227434238796, 4.3902568845, 4.390286008036906, 4.390373290200398, 4.390518465917416, 4.390721094294077, 4.390980559954661, 4.3912960749104855, 4.391666680953, 4.392091252563832, 4.392568500332955, 4.39309697487458, 4.393675071228893, 4.394301033736266, 4.394972961369136, 4.395688813505368, 4.396446416125551, 4.397243468415427, 4.398077549753388, 4.3989461270618255, 4.3998465625000005, 4.40077612147508, 4.40173198094701, 4.402711238001989, 4.403710918668526, 4.404727986949293, 4.40575935404135, 4.4068018877167345, 4.4078524218349395, 4.408907765958375, 4.4099647150416255, 4.411020059165061, 4.412070593283266, 4.413113126958651, 4.414144494050707, 4.415161562331474, 4.416161242998012, 4.417140500052991, 4.41809635952492, 4.4190259185, 4.419926353938175, 4.420794931246612, 4.421629012584574, 4.42242606487445, 4.423183667494633, 4.423899519630864, 4.424571447263735, 4.4251974097711075, 4.4257755061254205, 4.426303980667045, 4.426781228436169, 4.427205800047001, 4.427576406089515, 4.427891921045339, 4.428151386705924, 4.428354015082585, 4.428499190799602, 4.428586472963095, 4.4286155965, 4.428644735142316, 4.428731980072126, 4.428876819301488, 4.429078402856213, 4.429335547763846, 4.429646744995818, 4.430010168323031, 4.430423685032893, 4.430884868444921, 4.431391012151472, 4.431939145900017, 4.432526053023764, 4.433148289318338, 4.43380220325374, 4.43448395740298, 4.435189550961622, 4.435914843226099, 4.436655577893001, 4.437407408036763, 4.43816592161915, 4.4389266673808505, 4.439685180963237, 4.440437011106999, 4.441177745773901, 4.441903038038378, 4.44260863159702, 4.44329038574626, 4.443944299681662, 4.444566535976236, 4.445153443099983, 4.445701576848528, 4.446207720555079, 4.446668903967107, 4.447082420676969, 4.447445844004182, 4.447757041236154, 4.448014186143787, 4.448215769698512, 4.448360608927874, 4.448447853857684, 4.4484769925, 4.448503447015124, 4.448580667373013, 4.448702397639516, 4.4488587759524, 4.449037133470772, 4.449223020729228, 4.4494013782476, 4.449557756560484, 4.449679486826987, 4.449756707184876, 4.4497831617, 4.449813961149087, 4.449903344631678, 4.450042562669726, 4.450217987631678, 4.4504124477, 4.450606907768322, 4.450782332730275, 4.450921550768323, 4.451010934250913, 4.4510417337, 4.451070816229778, 4.451158044215466, 4.451303358859351, 4.45150666220928, 4.451767817224684, 4.452086647868962, 4.452462939228135, 4.452896437655715, 4.453386850943681, 4.453933848519445, 4.454537061668682, 4.455196083783872, 4.455910470638377, 4.456679740685885, 4.457503375385001, 4.4583808195487835, 4.459311481718978, 4.4602947345647, 4.4613299153053, 4.4624163261571255, 4.4635532348038724, 4.4647398748902205, 4.4659754465384065, 4.467259116887399, 4.468590020654305, 4.469967260717631, 4.471389908722004, 4.472857005703945, 4.474367562738284, 4.475920561604759, 4.477514955474363, 4.479149669614991, 4.480823602115874, 4.482535624630346, 4.484284583136431, 4.486069298714732, 4.487888568343099, 4.489741165707561, 4.4916258420289354, 4.493541326904598, 4.495486329164824, 4.497459537743118, 4.4994596225599715, 4.501485235419427, 4.5035350109178545, 4.5056075673643265, 4.507701507711978, 4.50981542049971, 4.511947880803612, 4.514097451197464, 4.516262682721652, 4.518442115859879, 4.520634281522972, 4.522837702039153, 4.525050892150093, 4.527272360012075, 4.529500608201609, 4.531734134724789, 4.533971434029747, 4.536210998021498, 4.538451317078502, 4.540690881070254, 4.5429281803752115, 4.545161706898392, 4.547389955087925, 4.549611422949908, 4.551824613060847, 4.554028033577028, 4.556220199240121, 4.558399632378348, 4.5605648639025365, 4.562714434296388, 4.56484689460029, 4.566960807388022, 4.569054747735674, 4.571127304182146, 4.5731770796805735, 4.575202692540029, 4.577202777356883, 4.579175985935176, 4.581120988195401, 4.583036473071065, 4.584921149392439, 4.586773746756902, 4.588593016385269, 4.590377731963569, 4.592126690469654, 4.593838712984127, 4.59551264548501, 4.597147359625637, 4.598741753495242, 4.600294752361716, 4.601805309396055, 4.603272406377997, 4.604695054382369, 4.6060722944456955, 4.607403198212602, 4.608686868561594, 4.60992244020978, 4.611109080296128, 4.612245988942875, 4.6133323997947, 4.6143675805353, 4.615350833381022, 4.616281495551217, 4.617158939714999, 4.617982574414115, 4.618751844461623, 4.619466231316128, 4.620125253431318, 4.620728466580555, 4.621275464156319, 4.621765877444285, 4.622199375871865, 4.622575667231039, 4.622894497875317, 4.623155652890721, 4.623358956240649, 4.623504270884534, 4.623591498870223, 4.6236205814, 4.623650324049415, 4.623737525085256, 4.623876241901036, 4.624057021175, 4.624267543098379, 4.62449346095, 4.624719378801621, 4.624929900725, 4.625110679998964, 4.625249396814744, 4.625336597850585, 4.6253663405, 4.625396118736483, 4.6254834241083245, 4.625622306898714, 4.625803302475, 4.626014076287769, 4.62624026445, 4.626466452612232, 4.6266772264250005, 4.626858222001286, 4.626997104791676, 4.627084410163517, 4.6271141884, 4.627143015646259, 4.627228711052903, 4.627368937072632, 4.627559868705168, 4.6277962978332985, 4.628071775286732, 4.628378786758655, 4.628708957776433, 4.629053282135392, 4.629402367564608, 4.629746691923567, 4.630076862941345, 4.630383874413268, 4.630659351866702, 4.630895780994832, 4.6310867126273685, 4.631226938647097, 4.631312634053741, 4.6313414613, 4.6313687843130165, 4.631448078785182, 4.631571582821082, 4.631727206985182, 4.6318997177, 4.632072228414819, 4.632227852578918, 4.6323513566148184, 4.632430651086984, 4.6324579741, 4.632485683673545, 4.6325660999880585, 4.6326913513343815, 4.632849177238058, 4.6330241286, 4.633199079961942, 4.633356905865619, 4.633482157211942, 4.633562573526455, 4.6335902831, 4.633619198869517, 4.63370593516853, 4.6338504589726295, 4.634052715255097, 4.634312627007865, 4.634630095270831, 4.63500499916954, 4.635437195961208, 4.635926521089062, 4.636472788245007, 4.637075789440552, 4.637735295086004, 4.638451054077884, 4.6392227938945325, 4.640050220699869, 4.640933019455271, 4.6418708540395235, 4.642863367376794, 4.643910181572589, 4.645010898057633, 4.6461650977396225, 4.6473723411627965, 4.6486321686752525, 4.6499441006039595, 4.65130763743739, 4.652722260015708, 4.6541874297284345, 4.65570258871952, 4.65726716009975, 4.658880548166389, 4.660542138629989, 4.662251298848283, 4.664007378067059, 4.665809707667927, 4.6676576014228965, 4.669550355755652, 4.671487250009438, 4.673467546721444, 4.675490491903592, 4.6775553153296086, 4.679661230828294, 4.681807436582839, 4.68399311543613, 4.68621743520186, 4.688479548981393, 4.690778595486209, 4.6931136993658376, 4.695483971541143, 4.697888509542836, 4.700326397855088, 4.702796708264102, 4.705298500211533, 4.707830821152595, 4.710392706918743, 4.712983182084771, 4.7156012603402, 4.718245944864818, 4.7209162287082025, 4.723611095173122, 4.726329518202634, 4.7290704627707525, 4.731832885276527, 4.734615733941389, 4.737417949209614, 4.740238464151737, 4.743076204870788, 4.745930090911164, 4.748799035670015, 4.751681946810957, 4.754577726679977, 4.757485272723357, 4.760403477907467, 4.763331231140264, 4.7662674176943325, 4.76921091963131, 4.772160616227541, 4.7751153844007845, 4.77807409913782, 4.7810356339227935, 4.783998861166133, 4.786962652633868, 4.789925879877207, 4.7928874146621805, 4.795846129399216, 4.798800897572459, 4.80175059416869, 4.804694096105668, 4.807630282659736, 4.810558035892534, 4.813476241076644, 4.8163837871200235, 4.819279566989043, 4.822162478129985, 4.825031422888836, 4.827885308929212, 4.830723049648263, 4.833543564590387, 4.836345779858611, 4.839128628523474, 4.841891051029248, 4.844631995597366, 4.8473504186268785, 4.850045285091798, 4.852715568935182, 4.8553602534598, 4.85797833171523, 4.860568806881258, 4.863130692647405, 4.865663013588468, 4.868164805535899, 4.870635115944912, 4.873073004257164, 4.875477542258857, 4.877847814434163, 4.880182918313792, 4.8824819648186075, 4.88474407859814, 4.88696839836387, 4.889154077217161, 4.891300282971707, 4.893406198470391, 4.895471021896409, 4.897493967078557, 4.899474263790562, 4.901411158044349, 4.903303912377104, 4.905151806132073, 4.906954135732941, 4.908710214951717, 4.910419375170012, 4.912080965633612, 4.91369435370025, 4.91525892508048, 4.916774084071566, 4.918239253784292, 4.91965387636261, 4.921017413196041, 4.922329345124748, 4.923589172637204, 4.924796416060378, 4.925950615742368, 4.927051332227411, 4.928098146423206, 4.929090659760477, 4.93002849434473, 4.930911293100132, 4.931738719905468, 4.932510459722116, 4.933226218713996, 4.933885724359448, 4.934488725554993, 4.935034992710938, 4.935524317838793, 4.93595651463046, 4.93633141852917, 4.936648886792136, 4.936908798544903, 4.937111054827371, 4.93725557863147, 4.937342314930484, 4.9373712307, 4.93739843843704, 4.937478207485844, 4.93760510171756, 4.9377704735, 4.93796305301948, 4.9381697163, 4.93837637958052, 4.9385689590999995, 4.93873433088244, 4.938861225114156, 4.93894099416296, 4.9389682019, 4.938994972138279, 4.939073458505618, 4.939198312285788, 4.9393610249, 4.939550507752491, 4.9397538479, 4.939957188047509, 4.9401466709, 4.9403093835142124, 4.940434237294382, 4.940512723661721, 4.9405394939, 4.940568527343156, 4.940655619478454, 4.940800745725703, 4.941003865125627, 4.941264920351423, 4.941583837724941, 4.9419605272374785, 4.942394882575186, 4.942886781149071, 4.943436084129594, 4.944042636485852, 4.944706267029336, 4.9454267884622425, 4.946203997430336, 4.947037674580343, 4.947927584621858, 4.948873476393755, 4.949875082935067, 4.950932121560334, 4.9520442939393865, 4.953211286181544, 4.954432768924203, 4.955708397425794, 4.957037811663081, 4.95842063643277, 4.959856481457402, 4.961344941495504, 4.96288559645596, 4.964478011516575, 4.966121737246795, 4.967816309734551, 4.96956125071719, 4.971356067716455, 4.973200254177479, 4.9750932896117535, 4.977034639744021, 4.979023756663071, 4.9810600789763715, 4.98314303196852, 4.9852720277634415, 4.987446465490304, 4.989665731453108, 4.991929199303891, 4.994236230219498, 4.996586173081884, 4.998978364661876, 5.0014121298063605, 5.0038867816288315, 5.006401621703253, 5.008955940261174, 5.0115490163920535, 5.0141801182467205, 5.016848503243926, 5.019553418279924, 5.02229409994102, 5.025069774719035, 5.0278796592296064, 5.030722960433292, 5.033598875859389, 5.036506593832413, 5.039445293701184, 5.042414146070437, 5.045412313034906, 5.048438948415808, 5.051493197999659, 5.0545741997793625, 5.057681084197494, 5.060812974391722, 5.0639689864422825, 5.067148229621449, 5.070349806644928, 5.073572813925099, 5.076816341826038, 5.08007947492024, 5.083361292246991, 5.086660867572284, 5.089977269650241, 5.093309562485929, 5.096656805599538, 5.100018054291809, 5.103392359910661, 5.106778770118929, 5.110176329163146, 5.113584078143285, 5.117001055283393, 5.1204262962030365, 5.123858834189475, 5.127297700470505, 5.130741924487874, 5.134190534171205, 5.137642556212346, 5.141097016340066, 5.144552939595033, 5.148009350604967, 5.151465273859934, 5.154919733987654, 5.158371756028795, 5.161820365712126, 5.165264589729495, 5.168703456010525, 5.172135993996964, 5.175561234916607, 5.178978212056715, 5.182385961036855, 5.185783520081071, 5.1891699302893395, 5.1925442359081915, 5.195905484600463, 5.199252727714072, 5.202585020549759, 5.205901422627716, 5.209200997953009, 5.21248281527976, 5.2157459483739625, 5.218989476274901, 5.222212483555072, 5.225414060578551, 5.228593303757718, 5.231749315808278, 5.234881206002505, 5.237988090420638, 5.241069092200341, 5.244123341784192, 5.247149977165094, 5.250148144129564, 5.253116996498816, 5.2560556963675875, 5.258963414340611, 5.261839329766708, 5.264682630970394, 5.267492515480965, 5.27026819025898, 5.2730088719200765, 5.275713786956074, 5.27838217195328, 5.281013273807947, 5.283606349938826, 5.2861606684967475, 5.288675508571169, 5.29115016039364, 5.293583925538124, 5.2959761171181166, 5.298326059980503, 5.30063309089611, 5.302896558746892, 5.305115824709696, 5.307290262436559, 5.309419258231479, 5.311502211223629, 5.31353853353693, 5.315527650455979, 5.317469000588247, 5.319362036022521, 5.3212062224835455, 5.3230010394828104, 5.324745980465449, 5.326440552953205, 5.328084278683425, 5.32967669374404, 5.331217348704497, 5.332705808742598, 5.33414165376723, 5.335524478536919, 5.336853892774206, 5.338129521275797, 5.339351004018456, 5.340517996260614, 5.341630168639666, 5.342687207264933, 5.343688813806245, 5.344634705578142, 5.345524615619658, 5.346358292769664, 5.347135501737758, 5.347856023170664, 5.348519653714148, 5.349126206070406, 5.349675509050929, 5.350167407624814, 5.350601762962522, 5.35097845247506, 5.351297369848577, 5.351558425074373, 5.351761544474297, 5.351906670721546, 5.351993762856845, 5.3520227963, 5.3520518763884315, 5.352139115376296, 5.3522845094313585, 5.352488052166748, 5.35274973464124, 5.353069545359643, 5.353447470273313, 5.353883492780762, 5.35437759372839, 5.354929751411331, 5.355539941574398, 5.356208137413156, 5.356934309575094, 5.35771842616092, 5.358560452725957, 5.3594603522816575, 5.360418085297231, 5.361433609701377, 5.362506880884135, 5.363637851698845, 5.364826472464216, 5.366072690966509, 5.3673764524618335, 5.368737699678548, 5.37015637281978, 5.37163240956605, 5.373165745078009, 5.374756311999288, 5.376404040459457, 5.378108858077093, 5.379870689962961, 5.381689458723303, 5.383565084463235, 5.385497484790264, 5.387486574817899, 5.389532267169385, 5.391634471981541, 5.393793096908704, 5.39600804712679, 5.398279225337455, 5.400606531772374, 5.402989864197621, 5.405429117918158, 5.407924185782437, 5.410474958187107, 5.413081323081828, 5.415743165974191, 5.41846036993475, 5.421232815602159, 5.424060381188411, 5.426942942484196, 5.429880372864347, 5.432872543293411, 5.435919322331313, 5.4390205761391295, 5.442176168484971, 5.445385960749963, 5.448649811934338, 5.451967578663628, 5.4553391151949615, 5.458764273423467, 5.462242902888781, 5.465774850781653, 5.46935996195066, 5.472998078909025, 5.476689041841531, 5.480432688611541, 5.484228854768126, 5.488077373553282, 5.491978075909261, 5.495930790485991, 5.499935343648612, 5.503991559485095, 5.508099259813973, 5.512258264192169, 5.516468389922922, 5.520729452063811, 5.525041263434879, 5.52940363462686, 5.533816374009492, 5.538279287739942, 5.542792179771317, 5.547354851861277, 5.5519671035807425, 5.556628732322701, 5.561339533311106, 5.5660992996098715, 5.570907822131963, 5.575764889648584, 5.5806702887984505, 5.58562380409717, 5.590625217946701, 5.595674310644914, 5.6007708603952455, 5.605914643316435, 5.611105433452366, 5.616343002781987, 5.62162712122933, 5.626957556673618, 5.632334074959461, 5.6377564399071405, 5.6432244133229865, 5.64873775500984, 5.654296222777604, 5.659899572453883, 5.665547557894709, 5.6712399309953545, 5.676976441701228, 5.682756838018866, 5.688580866026992, 5.6944482698876815, 5.7003587918575915, 5.706312172299289, 5.712308149692652, 5.718346460646361, 5.7244268399094675, 5.730549020383045, 5.736712733131924, 5.742917707396505, 5.749163670604653, 5.755450348383669, 5.761777464572346, 5.7681447412330975, 5.774551898664166, 5.780998655411915, 5.787484728283187, 5.794009832357744, 5.800573681000787, 5.8071759858755465, 5.813816456955946, 5.8204948025393435, 5.827210729259346, 5.833963942098697, 5.840754144402234, 5.847581037889921, 5.854444322669954, 5.861343697251929, 5.868278858560092, 5.875249501946644, 5.882255321205138, 5.889296008583914, 5.896371254799626, 5.90348074905083, 5.910624179031633, 5.917801230945412, 5.925011589518601, 5.932254938014537, 5.939530958247378, 5.946839330596076, 5.95417973401842, 5.961551846065139, 5.968955342894062, 5.97638989928435, 5.983855188650779, 5.991350883058086, 5.998876653235375, 6.0064321685905835, 6.014017097225, 6.021631105947848, 6.02927386029092, 6.0369450245232725, 6.044644261665969, 6.052371233506889, 6.0601256006155815, 6.067907022358174, 6.0757151569123415, 6.083549661282315, 6.091410191313953, 6.099296401709862, 6.107207946044555, 6.115144476779682, 6.123105645279287, 6.131091101825127, 6.139100495632031, 6.147133474863318, 6.155189686646239, 6.163268777087491, 6.171370391288754, 6.179494173362286, 6.187639766446555, 6.195806812721912, 6.203994953426315, 6.2122038288710835, 6.220433078456704, 6.228682340688666, 6.236951253193342, 6.245239452733911, 6.253546575226306, 6.261872255755217, 6.270216128590116, 6.278577827201319, 6.286956984276097, 6.2953532317348015, 6.303766200747039, 6.312195521747872, 6.320640824454051, 6.329101737880284, 6.33757789035553, 6.346068909539329, 6.354574422438153, 6.363094055421796, 6.371627434239785, 6.380174184037818, 6.3887339293742365, 6.397306294236509, 6.405890902057758, 6.414487375733293, 6.423095337637183, 6.431714409638842, 6.440344213119638, 6.448984368989528, 6.457634497703709, 6.466294219279289, 6.474963153311984, 6.483640918992823, 6.492327135124878, 6.50102142014001, 6.509723392115632, 6.5184326687914815, 6.5271488675864155, 6.535871605615217, 6.544600499705415, 6.553335166414111, 6.56207522204483, 6.5708202826643705, 6.579569964119675, 6.5883238820546985, 6.597081651927297, 6.605842889026119, 6.614607208487506, 6.623374225312393, 6.63214355438323, 6.640914810480892, 6.649687608301605, 6.658461562473868, 6.6672362875753866, 6.67601139815, 6.684786508724613, 6.693561233826132, 6.702335187998395, 6.711107985819108, 6.71987924191677, 6.728648570987607, 6.737415587812494, 6.746179907273881, 6.754941144372703, 6.7636989142453015, 6.772452832180324, 6.781202513635629, 6.78994757425517, 6.798687629885889, 6.807422296594586, 6.816151190684783, 6.8248739287135844, 6.8335901275085185, 6.842299404184368, 6.8510013761599895, 6.859695661175122, 6.868381877307177, 6.877059642988016, 6.885728577020711, 6.894388298596291, 6.903038427310472, 6.911678583180362, 6.9203083866611586, 6.928927458662816, 6.937535420566707, 6.946131894242242, 6.954716502063491, 6.9632888669257635, 6.971848612262181, 6.980395362060215, 6.988928740878205, 6.997448373861847, 7.005953886760671, 7.014444905944469, 7.0229210584197155, 7.031381971845949, 7.039827274552128, 7.048256595552961, 7.0566695645651984, 7.065065812023903, 7.073444969098681, 7.081806667709884, 7.090150540544782, 7.098476221073694, 7.106783343566089, 7.115071543106658, 7.123340455611334, 7.131589717843296, 7.139818967428916, 7.148027842873685, 7.156215983578088, 7.164383029853445, 7.172528622937714, 7.180652405011246, 7.188754019212509, 7.196833109653761, 7.204889321436683, 7.212922300667968, 7.220931694474873, 7.228917151020712, 7.236878319520317, 7.244814850255445, 7.252726394590138, 7.260612604986047, 7.268473135017686, 7.2763076393876585, 7.284115773941825, 7.2918971956844185, 7.299651562793111, 7.30737853463403, 7.315077771776727, 7.322748936009079, 7.330391690352152, 7.338005699075, 7.3455906277094165, 7.353146143064625, 7.360671913241914, 7.368167607649221, 7.375632897015651, 7.383067453405938, 7.390470950234861, 7.397843062281579, 7.405183465703924, 7.412491838052622, 7.419767858285463, 7.427011206781399, 7.434221565354588, 7.441398617268367, 7.44854204724917, 7.455651541500373, 7.462726787716086, 7.469767475094862, 7.476773294353355, 7.483743937739908, 7.490679099048071, 7.497578473630046, 7.504441758410078, 7.511268651897766, 7.518058854201303, 7.524812067040655, 7.5315279937606565, 7.538206339344054, 7.544846810424453, 7.551449115299213, 7.558012963942256, 7.564538068016812, 7.571024140888085, 7.577470897635834, 7.5838780550669025, 7.590245331727654, 7.59657244791633, 7.602859125695347, 7.609105088903495, 7.615310063168076, 7.6214737759169555, 7.6275959563905325, 7.633676335653638, 7.639714646607348, 7.645710624000711, 7.651664004442408, 7.6575745264123185, 7.663441930273008, 7.669265958281134, 7.675046354598772, 7.680782865304646, 7.686475238405291, 7.692123223846117, 7.697726573522395, 7.70328504129016, 7.7087983829770135, 7.7142663563928595, 7.719688721340539, 7.725065239626382, 7.730395675070671, 7.735679793518013, 7.740917362847634, 7.746108152983565, 7.7512519359047545, 7.756348485655085, 7.761397578353299, 7.76639899220283, 7.7713525075015495, 7.776257906651416, 7.781114974168037, 7.785923496690129, 7.790683262988893, 7.795394063977298, 7.800055692719257, 7.804667944438723, 7.809230616528682, 7.813743508560058, 7.818206422290508, 7.82261916167314, 7.826981532865121, 7.831293344236189, 7.835554406377078, 7.83976453210783, 7.843923536486027, 7.848031236814905, 7.8520874526513875, 7.856092005814009, 7.860044720390739, 7.863945422746718, 7.867793941531874, 7.871590107688459, 7.875333754458469, 7.879024717390975, 7.88266283434934, 7.886247945518347, 7.8897798934112195, 7.893258522876533, 7.8966836811050385, 7.900055217636371, 7.903372984365662, 7.906636835550037, 7.90984662781503, 7.9130022201608705, 7.916103473968688, 7.919150253006588, 7.922142423435653, 7.925079853815804, 7.927962415111589, 7.930789980697842, 7.933562426365249, 7.936279630325808, 7.938941473218172, 7.941547838112893, 7.944098610517563, 7.946593678381843, 7.949032932102379, 7.9514162645276265, 7.953743570962546, 7.95601474917321, 7.958229699391296, 7.960388324318459, 7.962490529130615, 7.964536221482101, 7.966525311509736, 7.9684577118367645, 7.970333337576697, 7.972152106337038, 7.973913938222907, 7.975618755840543, 7.977266484300712, 7.978857051221992, 7.98039038673395, 7.98186642348022, 7.983285096621452, 7.9846463438381665, 7.985950105333491, 7.987196323835784, 7.988384944601155, 7.989515915415865, 7.990589186598623, 7.991604711002768, 7.992562444018342, 7.993462343574043, 7.99430437013908, 7.995088486724906, 7.995814658886845, 7.996482854725603, 7.997093044888669, 7.99764520257161, 7.998139303519238, 7.998575326026687, 7.998953250940357, 7.99927306165876, 7.999534744133252, 7.9997382868686415, 7.999883680923704, 7.9999709199115685, 8.0], "masses": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 6.576462385444697e-07, 9.242406206592985e-06, 2.620438160192339e-05, 5.1313294308331356e-05, 8.414365736164161e-05, 0.0001241644942229224, 0.00017073594247754025, 0.00022312724930466032, 0.0002805335474984346, 0.0003420940541714558, 0.00040691035952076284, 0.0004740643576810871, 0.0005426352339415172, 0.0006117151003538421, 0.0006804229425749863, 0.0007479166559288262, 0.0008134030665137688, 0.0008761459134690919, 0.0009354718528294911, 0.0009907745779331911, 0.0010415172697873349, 0.0010872335100268065, 0.0011275269294774317, 0.001162069747428512, 0.0011906004457171518, 0.001212920765802504, 0.0012288921959137285, 0.0012384321029957198, 0.0012415096658162936, 0.0012381416804324646, 0.0012283883730955611, 0.0012123492393886035, 0.001190159018650829, 0.0011619837718525052, 0.0011280171470001406, 0.0010884767996412594, 0.0010436010150144258, 0.0009936455487536814, 0.0009388807432541308, 0.0008795890883688122, 0.0008160634864245893, 0.0007486066997735592, 0.0006775325616693725, 0.0006031691706350812, 0.0005258616282225742, 0.00044596049617926, 0.00036375521732089593, 0.00027916255813931526, 0.00019105312626208144, 9.411562586260698e-05, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 6.825768481686695e-06, 8.090445415234359e-05, 0.00014612081545868662, 0.0001828232275951719, 0.0001889436599372453, 0.00016444142938130873, 0.00011432086791988512, 5.3382561433328537e-05, 9.667791829260146e-06, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 4.474692173391575e-06, 5.867340881924379e-05, 0.00014297080045854973, 0.00023428734790495462, 0.00032046404042317567, 0.00039723062199940857, 0.00046331968329875917, 0.0005182855801408563, 0.0005618238034075532, 0.0005936476243358803, 0.0006135165967592739, 0.0006212890566482689, 0.0006169650428692192, 0.0006007136680517892, 0.0005728854811616106, 0.0005340099174464446, 0.0004847744915773744, 0.0004259726463809417, 0.00035838266179353444, 0.00028245310042336467, 0.00019756611380265554, 0.00010080730366092243, 4.922612952076583e-06, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 2.729261167827404e-06, 9.88761895533213e-05, 0.00019598142646839756, 0.00028245749201627685, 0.00036180452852523087, 0.00043512938558209997, 0.0005023546428286413, 0.0005629775542039215, 0.0006163817720410931, 0.0006619573703401522, 0.0006991546175480666, 0.0007275114366142107, 0.0007466692116195171, 0.0007563824897193959, 0.0007565246992935951, 0.00074709080718536, 0.0007281973400461746, 0.0007000797564151027, 0.0006630870760638141, 0.0006176729709372919, 0.0005643815099669233, 0.0005038226974171224, 0.00043662449615529533, 0.0003633271475707302, 0.0002841016159382578, 0.00019813970283234553, 0.00010248240628129355, 1.0414003724883319e-05, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.21065741591431e-05, 0.0001062390441106465, 0.00019746066624676476, 0.00026923333427704616, 0.00032191221947277116, 0.00035429571291934104, 0.00036522781220286847, 0.00035426518941912495, 0.00032189270333520773, 0.00026931429759708455, 0.00019779479673029672, 0.00010692504841960444, 1.2560626663455553e-05, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 5.451060982551544e-07, 1.4247069295346213e-06, 2.5625237426870237e-06, 3.0544803313447492e-06, 2.431147439061712e-06, 8.50993655061338e-07, 9.898987304040179e-09, 2.547855939665548e-08, 3.8204107202378366e-08, 2.6950876093185553e-08, 0.0, 0.0, 2.9129822414844022e-05, 0.00011250796284743137, 0.00020504018550001544, 0.00029232450753586593, 0.00037494660252759723, 0.0004532832163289999, 0.000527198346322777, 0.000596290826970255, 0.0006600738674185347, 0.0007180497413748981, 0.0007697448772064097, 0.0008147276644781682, 0.0008526186490311256, 0.000883096911661318, 0.0009059041765031578, 0.0009208473109506022, 0.0009277993929182514, 0.0009266994622920753, 0.0009175508510981695, 0.0009004178917587119, 0.000875420746624731, 0.0008427277597988578, 0.0008025445526929298, 0.0007550985966661092, 0.0007006174937394942, 0.0006392993316541708, 0.000571275417045299, 0.0004965757490821193, 0.00041514252232562504, 0.00032704065303469084, 0.00023328932952543078, 0.0001381178161533992, 5.354407677885277e-05, 3.4180213093892665e-07, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 9.290904394687529e-07, 5.4493928867933424e-05, 0.00013978429267333503, 0.00023592005279493192, 0.0003309466344063599, 0.00042071689328682175, 0.0005043020706189934, 0.0005817238219953245, 0.0006531217261378794, 0.0007185423854922645, 0.0007779252200172646, 0.0008311358767094885, 0.0008780020307161117, 0.0009183414150820922, 0.0009519817485854818, 0.0009787743796671328, 0.0009986034195660974, 0.0010113917271413167, 0.0010171046095375123, 0.001015751902730407, 0.0010073887695785035, 0.0009921155481815208, 0.0009700767594445305, 0.0009414594401574154, 0.0009064908051432108, 0.0008654352702145362, 0.0008185906286387073, 0.0007662831347851613, 0.000708860681946284, 0.0006466825551891301, 0.0005801023011633298, 0.0005094362930930896, 0.0004349009942726494, 0.0003564862370361842, 0.00027370958015256555, 0.0001855142250708756, 9.238228010857916e-05, 1.7199242425079752e-05, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0801992176110263e-05, 8.818034977173691e-05, 0.00018152304162073632, 0.0002689931497188521, 0.0003505314137495572, 0.00042743164119527015, 0.0005002350620388922, 0.0005689744426972008, 0.0006334491493259057, 0.0006933640413864168, 0.0007483959980515622, 0.0007982267454357669, 0.0008425600763815584, 0.0008811315933664422, 0.0009137145522982442, 0.0009401235270147923, 0.000960216724294845, 0.0009738973184668741, 0.000981114105502869, 0.0009818615057279388, 0.0009761790675101436, 0.0009641504470783269, 0.000945901939503815, 0.0009216005529534812, 0.0008914516164179932, 0.0008556959708127373, 0.0008146066341927859, 0.0007684849394628738, 0.0007176559160447814, 0.0006624625083195012, 0.0006032577411663583, 0.0005403923648054213, 0.0004741928979122953, 0.00040491154010952236, 0.00033262649425888624, 0.0002568193804491717, 0.00017624905068943438, 8.250728599292501e-05, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.8540184731291674e-05, 9.491097063048771e-05, 0.0001814438084899593, 0.00026127107298298287, 0.0003360394082067679, 0.0004064956692080014, 0.0004726988485064455, 0.0005343608793530488, 0.0005910796339466134, 0.0006424297222110884, 0.0006880042837605107, 0.0007274354891355103, 0.0007604059254757427, 0.0007866557687334439, 0.0008059875775557933, 0.0008182698706461864, 0.0008234397458653319, 0.0008215049551908669, 0.0008125454276294827, 0.000796714401886643, 0.0007742390269304769, 0.0007454203390914498, 0.0007106321866248887, 0.0006703185188108792, 0.0006249879326327566, 0.00057520393204252, 0.0005215683588854491, 0.0004646944016194868, 0.00040516255334753113, 0.00034344698558256474, 0.00027978537336916204, 0.00021393315142588786, 0.00014487917832067473, 7.180174490268932e-05, 1.0227170082751421e-05, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.1552070027808637e-05, 6.608522694471176e-05, 0.00012983309445090875, 0.00018535238874237627, 0.00023130875261036344, 0.00026729949058265726, 0.00029271011643101203, 0.0003069268304988596, 0.00030958667274446846, 0.000300733913136427, 0.00028093375895477547, 0.0002513657626622151, 0.00021389848517386044, 0.00017112839950903972, 0.00012634768252717395, 8.339205970366057e-05, 4.632899273178941e-05, 1.8913352973249943e-05, 3.916397354758971e-06, 1.3774988603179707e-06, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 9.736115696504887e-07, 1.1818366320120634e-05, 3.21784724581744e-05, 5.980611259101776e-05, 9.174503652061572e-05, 0.00012484012338824144, 0.0001560970319845486, 0.0001829530394003135, 0.00020343079731100565, 0.00021620043296903104, 0.00022058078576052376, 0.00021650650901818805, 0.00020447805490402562, 0.00018550157719944457, 0.00016101910897719832, 0.00013282518157848618, 0.00010296535850585982, 7.361389234229428e-05, 4.693163697976043e-05, 2.491087578485244e-05, 9.218272604535698e-06, 1.0588423505289488e-06, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0697286688690341e-06, 9.168229505864169e-06, 2.4963665201594635e-05, 4.7662827211878334e-05, 7.615804660659755e-05, 0.00010909369550674648, 0.00014495324800655734, 0.00018214463837920466, 0.00021907910728061121, 0.00025423797109754833, 0.00028622514926394564, 0.000313805244173657, 0.000335929065143423, 0.00035174933503045254, 0.00036063010580995603, 0.0003621534304990444, 0.00035612675097893714, 0.00034259410144181013, 0.0003218534597521835, 0.00029448136918199186, 0.0002613637210162359, 0.00022372797939863569, 0.0001831671695864302, 0.0001416396864731299, 0.00010142418187821602, 6.500732070886156e-05, 3.4897423910270596e-05, 1.3335402309767292e-05, 2.139491501925185e-06, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 8.327153290653633e-07, 1.3915672738514623e-05, 3.91191242197955e-05, 7.500852513867325e-05, 0.0001195506474369261, 0.00017052654893425252, 0.00022572751626721399, 0.00028312510814212515, 0.00034096355640646453, 0.00039779121461428716, 0.0004524491381353025, 0.0005040362167370913, 0.0005518656350715979, 0.0005954220687707443, 0.0006343245084111868, 0.000668296292115897, 0.0006971422880199086, 0.0007207321235748835, 0.0007389882440991739, 0.0007518775380579002, 0.0007594054908834577, 0.000761612068845017, 0.00075856871085606, 0.0007503759977045612, 0.0007371617082476723, 0.0007190790361933137, 0.0006963048568473411, 0.0006690379065214972, 0.0006374967849761035, 0.000601917661499198, 0.0005625513883910345, 0.0005196596145812266, 0.00047350883691816116, 0.0004243601670459031, 0.00037244970213666593, 0.00031794697150736126, 0.00026086202195483736, 0.00020083147911053716, 0.0001367829462381906, 6.757074061465586e-05, 7.113431528574612e-06, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 5.124246682360775e-06, 6.638317080915846e-05, 0.0001360516214095228, 0.00020089983452848897, 0.0002624456900569905, 0.0003220546660906915, 0.0003803239862697783, 0.00043745686098284916, 0.0004934823314349528, 0.0005483500212679245, 0.0006019716710930059, 0.0006542403118492969, 0.0007050398687917411, 0.0007542504516919324, 0.0008017515654503367, 0.000847424279322565, 0.0008911527888396176, 0.0009328256365331762, 0.0009723366821197557, 0.0010095858987471274, 0.0010444800274739313, 0.0010769331140304348, 0.0011068669449927572, 0.0011342113980137704, 0.0011589047103583328, 0.0011808936959627609, 0.001200133886247252, 0.0012165896368607314, 0.001230234187007137, 0.0012410496770795527, 0.001249027144129806, 0.0012541664778480128, 0.0012564763680406922, 0.0012559742040403647, 0.0012526859835644004, 0.0012466461731537998, 0.0012378975613959388, 0.0012264910839988631, 0.001212485624450945, 0.001195947781269106, 0.0011769516041795183, 0.0011555782950270247, 0.0011319158519545282, 0.0011060586825678588, 0.0010781071344714997, 0.0010481669904564338, 0.0010163488633589796, 0.000982767540670222, 0.0009475412271585834, 0.000910790713216858, 0.0008726384518738715, 0.0008332075319355002, 0.0007926205970259677, 0.00075099862635779, 0.0007084596732694134, 0.0006651174711088235, 0.0006210799604478558, 0.0005764476101141941, 0.0005313115010849409, 0.00048575086781159387, 0.0004398296330579395, 0.0003935908561300676, 0.0003470468165988983, 0.0003001597244060839, 0.00025280207587890006, 0.0002046744803038638, 0.0001551539086344532, 0.0001032030928100163, 4.8934843252109194e-05, 4.988021182592967e-06, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 4.6598381286068104e-05, 0.00010150435625753242, 0.0001515013394134443, 0.00019667098817513455, 0.00023777712504641698, 0.00027505006801374003, 0.00030840116163098705, 0.0003376195213365282, 0.00036247089001050187, 0.0003827454084580166, 0.00039828133993268585, 0.00040897696888903803, 0.0004147961753744154, 0.00041576995602021907, 0.00041199498060685597, 0.00040362971371714704, 0.00039088828702637683, 0.00037403225242228636, 0.00035336024747212845, 0.00032919528070963334, 0.0003018690817589821, 0.0002717018109731726, 0.0002389735288239362, 0.00020388014131758186, 0.00016646508500136304, 0.00012654293572686516, 8.389694099163761e-05, 4.01707472409777e-05, 7.370430335758221e-06, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 2.510292640655136e-07, 7.795497095002611e-06, 4.0100367326725534e-05, 8.290545200122781e-05, 0.00012415606714804046, 0.00016197272532139228, 0.0001963962255900312, 0.00022750836297609882, 0.000255226532399204, 0.0002793762354872808, 0.0002997561379426239, 0.0003161779240639505, 0.00032848948345336394, 0.0003365889133754035, 0.0003404334962796313, 0.0003400455945571235, 0.0003355164927861629, 0.0003270085830229791, 0.00031475604701584897, 0.0002990640399251376, 0.0002803063197081356, 0.0002589211998103563, 0.00023540574094724038, 0.00021030808879952682, 0.00018421792927998809, 0.000157755091930367, 0.00013155642632243182, 0.00010626117001978774, 8.249515178758326e-05, 6.085425673552896e-05, 4.188769745078284e-05, 2.608119680444923e-05, 1.3841673645502143e-05, 5.464701522770497e-06, 1.1057029403921656e-06, 3.597022247710782e-07, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0576142687995917e-07, 8.220814296761192e-07, 4.226698269545819e-06, 1.096434863415391e-05, 2.094421538601699e-05, 3.406140523506314e-05, 5.016046074981798e-05, 6.905368235698011e-05, 9.052361268808401e-05, 0.00011432760297359982, 0.00014020216033936776, 0.00016786750630929173, 0.00019703209733515709, 0.00022739705586106337, 0.0002586603915189042, 0.0002905209196175407, 0.00032268183750013983, 0.00035485388913321267, 0.00038675812308850126, 0.00041812819006345, 0.00044871224887526305, 0.0004782744334463922, 0.0005065959610197507, 0.0005334758868346251, 0.0005587315406197874, 0.0005821987131479502, 0.0006037315909956093, 0.0006232025148565998, 0.0006405015648716722, 0.0006555360390207813, 0.0006682298176692477, 0.0006785226660527654, 0.0006863694913251214, 0.0006917395546800462, 0.0006946156855632048, 0.0006949934775486159, 0.0006928804965283747, 0.0006882955040963665, 0.0006812676914416629, 0.0006718359399874357, 0.0006600481075565014, 0.0006459603251635195, 0.0006296363272618826, 0.0006111467876606595, 0.0005905686701376954, 0.0005679845640082866, 0.0005434820090298132, 0.0005171527432225276, 0.0004890918547970537, 0.00045939670211462283, 0.00042816547137988027, 0.0003954950284856859, 0.0003614775011412106, 0.0003261944881097104, 0.0002897067289435448, 0.0002520352197701466, 0.00021312683447883868, 0.00017279856838033493, 0.000130690993348388, 8.653619659719317e-05, 4.2200602742474186e-05, 8.896307253561148e-06, 1.8066654102785602e-06, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 2.6831409377070794e-07, 8.087936730064187e-06, 4.165203238923604e-05, 8.6492954565633e-05, 0.00013018746480497026, 0.00017083598929107757, 0.00020858162728360928, 0.00024361135226830607, 0.0002759215059441131, 0.0003053858383976339, 0.0003318199828032624, 0.0003550207666735563, 0.0003747885671357238, 0.00039094047654658284, 0.00040331847634332666, 0.0004117948402983759, 0.0004162757306368641, 0.00041670356134488283, 0.00041305829172550644, 0.0004053577005514925, 0.0003936565926319889, 0.0003780446568663564, 0.0003586426057474386, 0.0003355956936990996, 0.0003090631868249675, 0.00027920106871363973, 0.0002461340522332925, 0.00020991307497130916, 0.000170469588248566, 0.00012766392182133143, 8.190616170539655e-05, 3.6858616451966484e-05, 5.408811836832675e-06, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 6.15046978721651e-06, 3.812580416887491e-05, 8.436287050036984e-05, 0.00013206245735604042, 0.000177832455589234, 0.00022151724964450764, 0.0002635008781072775, 0.00030407581624076547, 0.00034339129682006036, 0.0003814957171707227, 0.00041837628150133687, 0.00045398463298760634, 0.0004882521400183375, 0.0005210989980296631, 0.0005524397113321147, 0.0005821865831850286, 0.0006102520228604281, 0.000636550156433585, 0.0006609980315602419, 0.0006835165377035095, 0.0007040311679192917, 0.0007224726281530423, 0.0007387773656078873, 0.0007528880096716661, 0.0007647537422800011, 0.0007743306093829889, 0.0007815817788856588, 0.000786477747796991, 0.0007889965070984159, 0.0007891236650752843, 0.0007868525509529138, 0.0007821842762996379, 0.0007751277919633343, 0.0007656999267723343, 0.0007539254103965644, 0.0007398369012146967, 0.0007234749863195997, 0.0007048881746000802, 0.0006841328383547732, 0.0006612730815417012, 0.0006363804772139978, 0.0006095335949493871, 0.0005808172046749585, 0.0005503210269461973, 0.0005181378430678846, 0.00048436083321329006, 0.0004490800542697886, 0.00041237825647834277, 0.000374326896258128, 0.00033498459538082204, 0.0002944031370299028, 0.00025265146309315606, 0.00020987709853179738, 0.00016643651469874286, 0.00012313239104433298, 8.15710732183979e-05, 4.4517498241640885e-05, 1.599931847217836e-05, 1.0955685308933527e-07, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 2.4135914938824254e-06, 1.466222751471645e-05, 3.6330458923113215e-05, 6.286858898557365e-05, 9.001324927021057e-05, 0.00011451875399110146, 0.00013429254754283819, 0.00014814582625587443, 0.00015552396058066907, 0.0001563245581300165, 0.00015080468362087496, 0.00013954567565953858, 0.00012344452964471226, 0.0001037073294368397, 8.182525305452922e-05, 5.95171482108058e-05, 3.862701354919268e-05, 2.0978743864099943e-05, 8.166564061127878e-06, 1.482612322629958e-06, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 7.356626881974027e-06, 2.2151325754207543e-05, 4.206581772777071e-05, 6.52195031051722e-05, 8.932163668114778e-05, 0.0001121646321712983, 0.00013178891846639572, 0.00014660976540976784, 0.0001554692412970867, 0.00015763462294040602, 0.00015275660590761852, 0.0001407969105046979, 0.00012193626203870107, 9.651707325054686e-05, 6.535385166756007e-05, 3.160921269062562e-05, 6.372976829659585e-06, 5.547012135861596e-07, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 2.739495334695288e-05, 6.605907947148687e-05, 0.0001048475676243021, 0.00014240170699296185, 0.00017916569136434922, 0.00021564462111298396, 0.00025208466413597177, 0.0002885361194115537, 0.0003249276113845452, 0.0003611190676703696, 0.00039693578413272604, 0.0004321901256757506, 0.0004666951507835774, 0.0005002728767354009, 0.0005327588834194503, 0.000564004502446678, 0.000593877396011012, 0.0006222611732230167, 0.0006490544441434744, 0.0006741696149518351, 0.0006975316107443916, 0.000719076640928836, 0.0007387510620311056, 0.0007565103913443362, 0.0007723184369238416, 0.0007861465893754576, 0.0007979732068675949, 0.0008077831213630012, 0.0008155672250063172, 0.0008213221178588967, 0.00082504982303615, 0.0008267575290378428, 0.0008264573717373222, 0.0008241662337456287, 0.0008199055515489972, 0.0008137011453699035, 0.0008055830356857092, 0.0007955852690915355, 0.0007837457453111616, 0.0007701060276080718, 0.000754711159071538, 0.0007376094664468029, 0.00071885235687695, 0.0006984941082466326, 0.0006765916427795052, 0.0006532042967718564, 0.0006283935680397539, 0.0006022228396350623, 0.0005747570840802628, 0.0005460624927736195, 0.0005162060609388562, 0.000485255005736992, 0.0004532759906415658, 0.00042033392878888624, 0.000386490104166358, 0.00035179892447768674, 0.0003163021438935796, 0.0002800179176449793, 0.00024291951859571278, 0.00020489134735416994, 0.00016564945541109978, 0.00012455743483598682, 8.086263771298238e-05, 3.348565925820891e-05, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 3.701419860680083e-05, 8.397203462896236e-05, 0.00012637620149648745, 0.00016378777616092913, 0.00019654237880744845, 0.00022474367282038175, 0.00024823802084541943, 0.0002667849509674394, 0.00028014762196429535, 0.0002881405106723805, 0.0002906529255862797, 0.00028765955742287463, 0.000279222825743679, 0.00026548854713643797, 0.0002466740507275398, 0.00022304530873747317, 0.0001948751637523167, 0.00016237145542962033, 0.00012558148953868182, 8.452509947018577e-05, 4.096652354780047e-05, 7.364916223079312e-06, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 2.0970493781230275e-06, 8.634773719532624e-06, 4.003275085126913e-05, 8.144885006179183e-05, 0.00012264758795833285, 0.00016193915944704755, 0.00019957796763239252, 0.00023588862261365891, 0.00027103262334389564, 0.0003050538666786512, 0.00033793043140310704, 0.0003696060592983075, 0.00040000742104368046, 0.00042905348461368554, 0.0004566607533477555, 0.0004827462868877145, 0.0005072295513932689, 0.000530033564599453, 0.0005510856685263576, 0.0005703180542478578, 0.0005876681129592222, 0.0006030786935635414, 0.0006164982666115185, 0.000627881028749929, 0.0006371869482636935, 0.0006443817744606411, 0.0006494370058893002, 0.000652329829734958, 0.0006530430429314819, 0.0006515649642110077, 0.000647889350067311, 0.0006420153310356829, 0.0006339473981787394, 0.0006236954539519145, 0.0006112749848965689, 0.0005967073854979722, 0.0005800205063376882, 0.0005612494898497871, 0.0005404380042653449, 0.0005176399564496741, 0.0004929218435415336, 0.0004663658514104353, 0.00043807386808163753, 0.0004081725320146791, 0.0003768193965776199, 0.00034421022180586476, 0.000310587238768695, 0.00027624798851224306, 0.00024155405399073023, 0.00020693852205590164, 0.00017291063185147787, 0.00014005556373829805, 0.00010902715800945853, 8.053144151156095e-05, 5.529961601232871e-05, 3.405110970310164e-05, 1.7445144903151974e-05, 6.05263022568803e-06, 2.103634533537265e-07, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 3.789214918589706e-08, 5.472731929052259e-06, 1.5999941828408795e-05, 3.12383600677097e-05, 5.053234053675925e-05, 7.31285690205305e-05, 9.820714447970476e-05, 0.000124937820013784, 0.00015252233586133832, 0.0001802253819651514, 0.0002073933813988523, 0.00023346300864008094, 0.0002579617746590012, 0.0002805033519872183, 0.00030077976910590964, 0.00031855228088867424, 0.0003336420144992208, 0.0003459211500507212, 0.0003553049913622292, 0.0003617450117543819, 0.0003652228642598369, 0.00036574520679966496, 0.0003633391698683824, 0.0003580482912381162, 0.00034992872954158887, 0.0003390456416785768, 0.00032546962219978887, 0.0003092733123714922, 0.0002905285447630094, 0.00026930500747117744, 0.0002456726455494608, 0.00021971235377842967, 0.0001915435763548291, 0.00016138398562929, 0.00012966372908765813, 9.721761312586486e-05, 6.554868481396602e-05, 3.707117349955746e-05, 1.5002713647136714e-05, 2.874617029178579e-06, 1.2200176633751384e-07, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 8.009517015851557e-07, 3.205617939948114e-06, 1.598538794666696e-05, 3.880707066482551e-05, 6.843580838566992e-05, 0.00010175542292238779, 0.00013645694530904016, 0.00017114279585918568, 0.00020508477951833653, 0.0002379578240047404, 0.0002696458079235306, 0.00030012585028199216, 0.0003294076100144072, 0.0003575048684698903, 0.0003844241920746338, 0.0004101618528948452, 0.0004347044130356066, 0.0004580306812720777, 0.0004801139857261778, 0.0005009243029890587, 0.0005204300916668678, 0.0005385998110395788, 0.0005554031127994559, 0.0005708118058304723, 0.00058480057437183, 0.0005973475455478006, 0.0006084346976185636, 0.000618048167710666, 0.000626178456593452, 0.0006328205651324112, 0.0006379740669879263, 0.0006416431291630106, 0.0006438364899325631, 0.0006445673983961256, 0.0006438535224102225, 0.0006417168199303149, 0.0006381833963722679, 0.0006332833157439082, 0.0006270504092693694, 0.0006195220436975789, 0.0006107388730756283, 0.0006007445730874764, 0.0005895855449666815, 0.0005773106101282756, 0.0005639706722426983, 0.0005496183824323577, 0.0005343077604079847, 0.000518093830463793, 0.0005010322158375876, 0.00048317874600000717, 0.00046458903005856047, 0.0004453180364682159, 0.00042541964616048413, 0.0004049461890079217, 0.0003839479551186111, 0.00036247264487009414, 0.0003405647337524487, 0.000318264690170723, 0.000295607905768565, 0.00027262316909467283, 0.0002493302856086518, 0.0002257361939391013, 0.00020182838231264574, 0.0001775633956399787, 0.00015284727457704893, 0.00012750095027913187, 0.00010123114727180298, 7.354113316029732e-05, 4.466660968762344e-05, 1.3038155712383767e-05, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.1429567084017946e-05, 4.431373089228469e-05, 7.306994803505251e-05, 0.00010030406822875906, 0.000125662608923527, 0.00014962909372857622, 0.0001724399104923441, 0.00019421616405908295, 0.00021499536451528753, 0.00023476946933681682, 0.00025350573951157015, 0.00027115901970633713, 0.00028767882968184426, 0.0003030135803137394, 0.0003171132088773648, 0.00032993084921232647, 0.00034142399786024635, 0.0003515553192606572, 0.00036029324976981326, 0.0003676124570428412, 0.00037349420036312695, 0.0003779266135438522, 0.0003809049273802175, 0.00038243164160629785, 0.00038251664517140324, 0.0003811772995163579, 0.0003784384709690086, 0.0003743325270779764, 0.00036889928425725863, 0.00036218591837237495, 0.00035424682457086597, 0.00034514343723070017, 0.00033494399995208547, 0.00032372329085186423, 0.0003115622997479543, 0.00029854785714649194, 0.00028477221615842805, 0.0002703325825124944, 0.0002553306059534778, 0.00023987181304216114, 0.00022406501080460302, 0.00020802163129700728, 0.00019185505464579228, 0.00017567987942229468, 0.00015961117804096247, 0.00014376371288084822, 0.00012825113882334295, 0.00011318519002775229, 9.867486180385282e-05, 8.482558709140513e-05, 7.173843079212873e-05, 5.950928504639129e-05, 4.8228115216933345e-05, 3.797820508212441e-05, 2.8835470744526314e-05, 2.0867794156624555e-05, 1.4134409110731644e-05, 8.685148976456123e-06, 4.559952326752911e-06, 1.7822583347015664e-06, 3.555061284086322e-07, 1.0481645229488548e-07, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 5.9094317242331763e-08, 2.337182265234847e-07, 1.1755469576602298e-06, 3.0213032966815188e-06, 5.77005592141205e-06, 9.414127024780565e-06, 1.3937443880548426e-05, 1.9319876940021348e-05, 2.5537296731987485e-05, 3.25618850218044e-05, 4.0362312245038837e-05, 4.890395029670344e-05, 5.8149076179624995e-05, 6.80570966464358e-05, 7.85847873353673e-05, 8.96865333594991e-05, 0.00010131458655353361, 0.00011341932542981452, 0.00012594951713102226, 0.00013885258783246434, 0.00015207488424487923, 0.00016556194295801676, 0.00017925874655810365, 0.0001931099816444261, 0.00020706028604580484, 0.00022105448749193608, 0.00023503783396406104, 0.00024895621329379977, 0.00026275636021500415, 0.000276386051204167, 0.00028979428519438716, 0.0003029314568052942, 0.0003157495047650004, 0.0003282020595786338, 0.00034024456591994005, 0.00035183439997823736, 0.00036293096757010707, 0.00037349579261210735, 0.00038349259022983916, 0.0003928873299652347, 0.0004016482844405642, 0.0004097460698886842, 0.0004171536728605865, 0.00042384646746402264, 0.00042980222636748066, 0.00043500111720656554, 0.0004394256955095292, 0.0004430608882953506, 0.0004458939687728824, 0.0004479145283954551, 0.00044911444021935296, 0.0004494878155136915, 0.00044903096232971673, 0.0004477423289266628, 0.00044562245467311183, 0.0004426739083071332, 0.00043890122860985913, 0.00043431085898648555, 0.0004289110820102249, 0.00042271194730295774, 0.00041572520333601066, 0.00040796421817621215, 0.00039944390513429285, 0.000390180639262727, 0.00038019217220211575, 0.0003694975406256419, 0.0003581169641148438, 0.00034607173668158383, 0.00033338409496794864, 0.0003200770704789559, 0.0003061742974839642, 0.00029169977907969944, 0.0002766775634999224, 0.0002611313065542822, 0.0002450836449979366, 0.0002285552734111081, 0.00021156356622200766, 0.00019412046813015467, 0.00017622926864837936, 0.00015787971042038217, 0.00013904099311536197, 0.00011965330393438307, 9.96236814896901e-05, 7.885074443701349e-05, 5.735878905619244e-05, 3.575910031580693e-05, 1.625538450575584e-05, 3.586695526548033e-06, 1.0527453633977387e-06, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.7152797787667478e-06, 1.504273428355439e-05, 3.5554374627992465e-05, 5.774809193564475e-05, 7.923059682931385e-05, 9.940307333483421e-05, 0.00011822938881380079, 0.0001357666595575092, 0.0001520453966794002, 0.00016705677788030206, 0.00018076334882324797, 0.00019311099959351807, 0.0002040379822009173, 0.0002134811211241002, 0.00022138002160747376, 0.00022767997191367053, 0.00023233398837509115, 0.00023530429827364253, 0.000236563400171013, 0.00023609482392668063, 0.00023389360656719628, 0.0002299665078148899, 0.0002243319514439597, 0.00021701962804997275, 0.00020806968710189794, 0.0001975313328962931, 0.00018546058274121079, 0.00017191669356997623, 0.00015695658781015117, 0.0001406262247815643, 0.00012294822731399424, 0.00010390801235037552, 8.345623551767678e-05, 6.160160286949935e-05, 3.8856137230323976e-05, 1.747410832087821e-05, 3.4692318355561916e-06, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.8260220649732783e-06, 1.6416060305943622e-05, 3.841297594469228e-05, 6.193877370827287e-05, 8.481559102242177e-05, 0.00010669604368205912, 0.0001277021707181797, 0.00014799135300849934, 0.0001676687831338465, 0.00018678911886688902, 0.00020537184707495104, 0.00022341409898900966, 0.00024089920040216693, 0.000257802050344657, 0.0002740924774963809, 0.00028973735895333286, 0.00030470199531049857, 0.00031895104655401985, 0.00033244918246318547, 0.0003451615740671693, 0.0003570542689111422, 0.0003680945052282605, 0.0003782509702649285, 0.0003874940334661411, 0.0003957959500377908, 0.00040313104612640645, 0.00040947588898931534, 0.00041480943682217916, 0.0004191131797837937, 0.00042237126102091094, 0.0004245705868420095, 0.0004257009172282519, 0.0004257549462384466, 0.0004247283616892027, 0.00042261989171242086, 0.000419431333508202, 0.00041516756562493565, 0.0004098365432451571, 0.0004034492754586159, 0.0003960197850630416, 0.0003875650480389009, 0.00037810491204113883, 0.0003676619961812213, 0.00035626155328226985, 0.00034393131271757765, 0.00033070126706047213, 0.00031660341233745784, 0.0003016713972407723, 0.00028594005778188186, 0.0002694447624945376, 0.000252220470619159, 0.00023430032166006233, 0.00021571345774168058, 0.00019648159574042504, 0.00017661352672100023, 0.0001560964378975305, 0.00013488297185806192, 0.0001128759363159617, 8.992788862680205e-05, 6.593264314297973e-05, 4.12837483636521e-05, 1.8238373655705942e-05, 3.0706794368183313e-06, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 2.977293570922276e-06, 1.8420145116245084e-05, 4.173969991415842e-05, 6.652178321200043e-05, 9.046809288470842e-05, 0.00011316838543877298, 0.0001347035632384274, 0.00015518997758682022, 0.00017469185125086644, 0.0001932239504090541, 0.0002107679411262951, 0.00022728584093366328, 0.00024272901598375342, 0.00025704388472502863, 0.00027017552304627995, 0.0002820699862466907, 0.0002926758425761776, 0.0003019452171944327, 0.0003098345203823575, 0.0003163049610748508, 0.0003213228933027954, 0.000324860053582845, 0.00032689367004497987, 0.000327406486810465, 0.000326386675668954, 0.00032382765004874476, 0.0003197277641597578, 0.00031408989809447, 0.000306920921994349, 0.00029823104017211703, 0.00028803304573895113, 0.0002763415286801632, 0.0002631721743463954, 0.00024854137847685984, 0.00023246664696204169, 0.0002149686004010934, 0.0001960759950447084, 0.00017583613484226736, 0.00015433429653990703, 0.00013172723367871683, 0.00010829648177064579, 8.452431458814287e-05, 6.118697992678898e-05, 3.942321148124483e-05, 2.0791078752646363e-05, 6.684297851102417e-06, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.1421352983347794e-06, 8.31193349842039e-06, 2.1815233446036333e-05, 4.018705025991459e-05, 6.185069705912952e-05, 8.540618942110494e-05, 0.00010979287743521182, 0.00013429529295679106, 0.00015847595087707444, 0.0001820911925262855, 0.00020501921052360367, 0.00022720830618755617, 0.00024864342567009216, 0.0002693261493597527, 0.00028926351127653505, 0.00030846224854306847, 0.0003269261651169842, 0.0003446552371265955, 0.0003616455993648625, 0.00037788996251440337, 0.0003933781880069464, 0.00040809790615785243, 0.00042203509348796294, 0.00043517460155983046, 0.00044750061721474896, 0.00045899706258850973, 0.00046964794034699137, 0.0004794376326589324, 0.0004883511580784266, 0.0004963743966731784, 0.000503494287741696, 0.0005096990070422594, 0.0005149781194922374, 0.0005193227246226105, 0.0005227255830681916, 0.0005251812341095154, 0.0005266861043079051, 0.0005272386078327892, 0.0005268392364076609, 0.0005254906469641631, 0.0005231977366826427, 0.0005199677129327031, 0.0005158101588894702, 0.0005107370804013608, 0.0005047629557344241, 0.0004979047623383655, 0.000490181997980137, 0.000481616682641207, 0.0004722333432582631, 0.0004620589770972764, 0.000451122990264013, 0.00043945710807643737, 0.0004270952506137097, 0.0004140733724333557, 0.0004004292550257082, 0.00038620225379341054, 0.00037143298374107524, 0.0003561629415317153, 0.00034043405302508305, 0.0003242881317199304, 0.00030776623175811114, 0.0002909078773431819, 0.00027375012180971315, 0.0002563264073982124, 0.00023866512970814802, 0.00022078782480574184, 0.00020270682079933245, 0.00018442220909251162, 0.00016591802479031052, 0.0001471579083179814, 0.00012808170326177027, 0.0001086080273831781, 8.865715802461542e-05, 6.823032133455624e-05, 4.761989329742655e-05, 2.7846514305226205e-05, 1.1234815367833477e-05, 1.3947337664353424e-06, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 9.326900276633414e-06, 2.5719414842681662e-05, 4.46478854258559e-05, 6.384651199028618e-05, 8.217057740733513e-05, 9.923670726285974e-05, 0.00011494858670930008, 0.00012929455028443034, 0.000142271337152146, 0.00015386428504094834, 0.0001640468022923605, 0.00017278517650590696, 0.00018004392328208459, 0.00018579034928156382, 0.00018999817839183993, 0.00019265038134373176, 0.0001937414043152585, 0.00019327894350382614, 0.00019128538655514596, 0.0001877989634089312, 0.00018287466307959532, 0.00017658489848087968, 0.00016901993707982304, 0.00016028804323205942, 0.00015051532472592913, 0.00013984522476057163, 0.0001284376255401667, 0.00011646751723368798, 0.00010412319724693473, 9.16039727131904e-05, 7.911735948735275e-05, 6.687577967053625e-05, 5.509280852347569e-05, 4.397901938335448e-05, 3.373754805048271e-05, 2.4559419720644277e-05, 1.661916632121335e-05, 1.0068277876577513e-05, 5.043140047797578e-06, 1.5698647282649934e-06, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.4670130593720947e-08, 1.6416180241390178e-06, 4.805544452410096e-06, 9.411494390600361e-06, 1.528278481148495e-05, 2.2204210293284376e-05, 2.9923253272617547e-05, 3.816111762789662e-05, 4.662308525622308e-05, 5.5009093068797706e-05, 6.302376763354395e-05, 7.038555204455926e-05, 7.683461534316637e-05, 8.213929607924297e-05, 8.610093409041124e-05, 8.855699321450334e-05, 8.938238346427136e-05, 8.848889912429541e-05, 8.582266285741013e-05, 8.135954767588533e-05, 7.509901626936596e-05, 6.705859590216795e-05, 5.727699162405593e-05, 4.584977811599495e-05, 3.305994631585187e-05, 1.970947587271739e-05, 7.72594110740402e-06, 2.0647528220527747e-07, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.5740007253005762e-07, 2.0440259023313495e-06, 1.0086574611218509e-05, 2.3385971165001564e-05, 3.888776143169527e-05, 5.4933030888133154e-05, 7.091933439459618e-05, 8.675288490153093e-05, 0.00010249742997315012, 0.00011823631825782566, 0.00013403039900490885, 0.00014991094341968418, 0.00016588283481316508, 0.00018192980211361584, 0.00019801928517388707, 0.0002141064845175998, 0.00023013762757264923, 0.0002460526234128502, 0.0002617872281410004, 0.00027727482084922766, 0.0002924478774771075, 0.0003072391724383158, 0.00032158276653850807, 0.0003354148001812644, 0.00034867412443629557, 0.0003613027927074393, 0.00037324642453679264, 0.0003844544779791625, 0.0003948804227643126, 0.0004044818533728493, 0.00041322053381892906, 0.0004210623987339295, 0.0004279775177966744, 0.00043394002361227745, 0.00043892802715823513, 0.0004429235041367499, 0.0004459121789944931, 0.0004478833956667268, 0.00044882998441936735, 0.0004487481249582405, 0.0004476372118788407, 0.0004454997139896643, 0.0004423410431164199, 0.0004381694187711029, 0.00043299573471305015, 0.00042683343332687254, 0.00041969837410102, 0.0004116087066140454, 0.0004025847460460053, 0.00039264883774705467, 0.0003818252317416691, 0.00037013993428644483, 0.0003576205607386372, 0.00034429616540136644, 0.00033019703626246624, 0.0003153544625241222, 0.0002998004100936531, 0.0002835671139677298, 0.00026668648029201875, 0.000249189223135116, 0.0002311035463260013, 0.00021245307697951085, 0.00019325355651523375, 0.00017350745589810114, 0.00015319534151026057, 0.00013226266955678584, 0.00011060330853222737, 8.805511902780436e-05, 6.44818310745891e-05, 4.0207692087518144e-05, 1.7414325759067182e-05, 2.2471324750916767e-06, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 2.213679159127374e-06, 1.7388003147292306e-05, 4.017854878114675e-05, 6.443626987842983e-05, 8.797518389461901e-05, 0.00011046815315951689, 0.00013204765248084986, 0.0001528714506577258, 0.0001730409434235176, 0.0001926057055171993, 0.0002115800428025302, 0.00022995625074989127, 0.00024771329870115045, 0.0002648222780880075, 0.0002812497619606302, 0.0002969599445190032, 0.00031191602354648337, 0.00032608113295338076, 0.0003394190065640355, 0.0003518944565251956, 0.00036347374222087044, 0.0003741248682914655, 0.00038381781656151014, 0.00039252474745167065, 0.000400220162444997, 0.0004068810434306277, 0.00041248696053512935, 0.00041702016851775323, 0.00042046566562659656, 0.0004228112481124724, 0.00042404752537632864, 0.00042416792821998404, 0.00042316867983528743, 0.0004210487548943664, 0.00041780979740257387, 0.00041345602477111526, 0.0004079940829015192, 0.00040143287739157374, 0.0003937833490456331, 0.0003850582113486016, 0.0003752716144366525, 0.00036443875324210895, 0.000352575382191361, 0.00033969724886222154, 0.00032581942579584355, 0.00031095554681153113, 0.0002951169973952387, 0.0002783121102932979, 0.0002605455888812781, 0.00024181850092276625, 0.00022212958179053667, 0.00020147912252321105, 0.00017987771645570263, 0.00015736355981775245, 0.00013403380132230287, 0.0001100970261884972, 8.595224199209313e-05, 6.229322493878565e-05, 4.0195902506174466e-05, 2.1215324225801815e-05, 6.7160580122662586e-06, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.3631051554772678e-06, 8.645126423697841e-06, 2.2286205531039744e-05, 4.0628540991222636e-05, 6.196176042592596e-05, 8.480848974445375e-05, 0.0001080872886311973, 0.00013109156735851763, 0.00015339994743652209, 0.0001747795597030229, 0.00019511005484182186, 0.00021433250506220134, 0.00023241837928121038, 0.000249352160509219, 0.00026512239959569726, 0.00027971760532840846, 0.0002931247905477186, 0.0003053293506197713, 0.00031631557452440414, 0.0003260673869077503, 0.00033456913510708687, 0.0003418063237872385, 0.000347766260859995, 0.00035243860432544055, 0.0003558158123270067, 0.00035789350241643574, 0.0003586707405338491, 0.0003581502427285317, 0.00035633853740222265, 0.0003532460514973412, 0.00034888715856330206, 0.00034328017364317585, 0.0003364473032127982, 0.0003284145455795731, 0.00031921154190684743, 0.0003088713661545471, 0.00029743023490904106, 0.00028492712505502317, 0.0002714032412974013, 0.00025690127593842865, 0.00024146433687659765, 0.00022513436039740787, 0.00020794967413136312, 0.00018994118350522377, 0.00017112632460783967, 0.00015149959756019017, 0.00013101867204238314, 0.00010958845538135942, 8.706180498801545e-05, 6.334141732459848e-05, 3.884744108829264e-05, 1.5986809217792183e-05, 7.845739748876172e-07, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0180843959983752e-06, 1.672731943303874e-05, 4.031719410515589e-05, 6.5585820494362e-05, 9.015087186104141e-05, 0.00011364609682942993, 0.00013621430805791382, 0.00015803867863304754, 0.0001792452056697689, 0.0001999043570521629, 0.00022004790708145852, 0.00023968307277721145, 0.00025880197494735106, 0.0002773875775242191, 0.000295417366940625, 0.0003128656520022006, 0.00032970502620420944, 0.00034590731383118544, 0.00036144421264735474, 0.00037628772404293276, 0.00039041047115465836, 0.000403785923912882, 0.0004163885759697787, 0.00042819407172737845, 0.0004391793293767103, 0.0004493226163461029, 0.0004586036340316488, 0.0004670035769712702, 0.00047450519479636096, 0.0004810928359502694, 0.000486752497541053, 0.0004914718653427912, 0.0004952403499268134, 0.0004980491279446325, 0.0004998911732593379, 0.000500761298889977, 0.0005006561896745632, 0.0004995744502257575, 0.0004975166442376235, 0.0004944853524710195, 0.0004904852278626586, 0.00048552306717860666, 0.0004796078935626795, 0.0004727510474632162, 0.00046496630015758133, 0.00045626997743469983, 0.000446681109748123, 0.0004362215893729048, 0.0004249163546619098, 0.0004127935874838464, 0.0003998849158179393, 0.0003862256206153734, 0.00037185483786288717, 0.0003568157154771268, 0.0003411555361114923, 0.00032492572756381177, 0.0003081817641142555, 0.00029098284546019595, 0.0002733913322186433, 0.0002554718000656002, 0.0002372896108230066, 0.00021890884052823027, 0.0002003893388967288, 0.00018178264623561107, 0.00016312636329448695, 0.0001444364579192292, 0.00012569712389233015, 0.0001068488726320796, 8.778033443512515e-05, 6.834819257623281e-05, 4.84968272480611e-05, 2.8720678145086347e-05, 1.08393168057066e-05, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 2.677870094277784e-07, 2.7725552917047467e-06, 1.2702288722961217e-05, 2.8202100617392976e-05, 4.480872098234189e-05, 6.023220853799066e-05, 7.357004065082755e-05, 8.450788421575802e-05, 9.291309024505384e-05, 9.871156560329273e-05, 0.000101866504551531, 0.00010238679315618387, 0.00010034068128673699, 9.586797055687453e-05, 8.918889623190445e-05, 8.06090832200103e-05, 7.051977330158414e-05, 5.9392430199589856e-05, 4.7766625665208915e-05, 3.623041198234414e-05, 2.5393126900409196e-05, 1.5850132357977404e-05, 8.150406087319265e-06, 2.708275690813115e-06, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 5.028218033414035e-07, 3.1354399915164453e-06, 8.372408933486783e-06, 1.6085781643247492e-05, 2.6128146884448934e-05, 3.830817466546937e-05, 5.240720833373115e-05, 6.818828606571454e-05, 8.540602094911629e-05, 0.00010381521346589005, 0.00012317812359316862, 0.00014327003030846733, 0.000163883166109888, 0.00018482906802391895, 0.00020593962303469193, 0.00022706704082799817, 0.00024808303448057927, 0.0002688774678931842, 0.00028935667452412845, 0.0003094416245330101, 0.00032906607821047324, 0.00034817479228402086, 0.0003667218786813757, 0.0003846693018519864, 0.0004019855618567945, 0.00041864456280318575, 0.0004346246280197515, 0.0004499076921871665, 0.0004644786172950112, 0.0004783246372077323, 0.0004914349042610686, 0.0005038001242892144, 0.0005154122699447114, 0.0005262643498004609, 0.0005363502358234354, 0.0005456645243854947, 0.0005542024391255853, 0.0005619597538772644, 0.0005689327435631003, 0.0005751181468063502, 0.0005805131447580453, 0.000585115353753681, 0.0005889228194234093, 0.0005919340262455094, 0.0005941479036353342, 0.0005955638480765335, 0.0005961817352334929, 0.0005960019498766145, 0.0005950254103865003, 0.0005932535990586653, 0.0005906885984889864, 0.0005873331321136629, 0.0005831906036662839, 0.0005782651550923568, 0.0005725617142123864, 0.000566086068172177, 0.0005588449278129402, 0.0005508460137384828, 0.0005420981515556884, 0.0005326113714440453, 0.0005223970316166525, 0.0005114679507537988, 0.0004998385543329486, 0.00048752504690205114, 0.00047454559379997934, 0.00046092052606612385, 0.00044667256572647625, 0.000431827069270703, 0.0004164122911805251, 0.00040045966512861607, 0.00038400409883518116, 0.0003670842875983062, 0.0003497430220491817, 0.00033202751548984415, 0.00031398970145881245, 0.00029568653551627155, 0.00027718024722754527, 0.0002585385636490629, 0.00023983485769575694, 0.00022114822554731772, 0.00020256346024334577, 0.00018417089939875607, 0.00016606614521816335, 0.00014834959686243514, 0.00013112583897426167, 0.00011450279366268708, 9.859072314653754e-05, 8.350098971038446e-05, 6.934464192505022e-05, 5.623085758402218e-05, 4.426518552550805e-05, 3.3547761830752714e-05, 2.4171384901408488e-05, 1.6219867683934185e-05, 9.764602726193321e-06, 4.872512796790821e-06, 1.531825933584812e-06, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 9.910944363765873e-08, 1.7234449419149165e-06, 4.9375504339122e-06, 9.717894938388474e-06, 1.6007986191049208e-05, 2.3739429121263864e-05, 3.282927252794607e-05, 4.318249870768538e-05, 5.469395487863942e-05, 6.725050914642285e-05, 8.073322727917741e-05, 9.501945078271348e-05, 0.00010998479672911051, 0.00012550496262939717, 0.00014145733951914465, 0.00015772240089122216, 0.00017418484504334804, 0.00019073453515246975, 0.0002072671805274186, 0.00022368484585340092, 0.00023989626223926654, 0.0002558169781484131, 0.00027136938909325543, 0.0002864826432533644, 0.00030109246841588175, 0.0003151409370177642, 0.0003285761735576614, 0.0003413520371647718, 0.00035342779694619644, 0.000364767773483361, 0.0003753410176143087, 0.0003851209659427336, 0.00039408513178100627, 0.00040221480239269766, 0.00040949475395871143, 0.0004159129980555682, 0.0004214605331053679, 0.00042613112522912015, 0.00042992110548496564, 0.00043282918968761997, 0.0004348563023127439, 0.00043600543487698994, 0.00043628149919516356, 0.0004356912064026744, 0.00043424295401092705, 0.00043194671542674904, 0.0004288139493220925, 0.0004248575106619774, 0.0004200915599289867, 0.0004145314980718238, 0.00040819387819011975, 0.00040109634531909193, 0.0003932575607599682, 0.0003846971332812305, 0.00037543555246453205, 0.0003654941141469175, 0.00035489484564855907, 0.00034366042508997453, 0.0003318140902933735, 0.00031937952792878213, 0.0003063807589204935, 0.00029284196467090247, 0.00027878729179005627, 0.00026424057095092803, 0.0002492249263516303, 0.0002337622106878319, 0.00021787216689996282, 0.00020157114924990784, 0.0001848701600885944, 0.0001677717240239095, 0.0001502651234180541, 0.0001323191814982064, 0.00011387277914911855, 9.482724486308997e-05, 7.50617263276823e-05, 5.45468052843674e-05, 3.378198145883564e-05, 1.4847763554747143e-05, 2.768453558799114e-06, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 8.35078368407666e-07, 3.377926324002992e-06, 1.5550154420157974e-05, 3.424102679026095e-05, 5.479872065769897e-05, 7.516481117234591e-05, 9.48065740875209e-05, 0.000113723596308855, 0.00013201737987471643, 0.00014977390900287134, 0.00016704522387106274, 0.00018385533035970543, 0.00020020885230293507, 0.00021609787869622939, 0.00023150657396347256, 0.00024641423671455245, 0.0002607972535001137, 0.0002746304196216648, 0.0002878877961252693, 0.0003005433258405892, 0.0003125712710860913, 0.00032394652552005865, 0.00033464488112747815, 0.0003446432112064194, 0.00035391964316412413, 0.00036245369035916626, 0.0003702263776153406, 0.0003772203316061376, 0.0003834198787445534, 0.000388811119773693, 0.0003933820005474083, 0.0003971223667942575, 0.00040002402715766307, 0.00040208078597857777, 0.00040328849522018096, 0.00040364508025633814, 0.0004031505686249943, 0.00040180711509850523, 0.00039961901735130885, 0.0003965927263626252, 0.0003927368527524441, 0.0003880621661848016, 0.0003825815875987531, 0.00037631016760043346, 0.00036926507059705497, 0.00036146551705713273, 0.0003529327464502836, 0.00034368993313438383, 0.00033376208894000546, 0.00032317594121165596, 0.00031195977175107505, 0.00030014320965368965, 0.00028775697560175814, 0.00027483255912835324, 0.00026140180342057375, 0.00024749637541360254, 0.00023314710231136772, 0.000218383052076178, 0.00020323035615906108, 0.00018771051760279234, 0.00017183812152716046, 0.00015561747564695283, 0.00013903806825655245, 0.00012206865769415562, 0.0001046518202323362, 8.670642058684545e-05, 6.816458109888618e-05, 4.911735692810255e-05, 3.0239683247836306e-05, 1.3561076105451659e-05, 3.0368483937623872e-06, 7.800443648268749e-07, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 9.783919230085883e-06, 2.8237086624651114e-05, 4.7691016073828176e-05, 6.668488479168247e-05, 8.450577917700297e-05, 0.0001011137386851938, 0.0001165672822632245, 0.00013091384730669754, 0.00014416536325843201, 0.00015630524519107646, 0.00016729850233738344, 0.000177100132162419, 0.0001856609890879379, 0.000192931921207103, 0.0001988665788966309, 0.00020342351928375854, 0.000206567824161294, 0.00020827244233086116, 0.00020851941930193128, 0.00020730108256330413, 0.00020462121752941139, 0.00020049635449017494, 0.0001949571039043075, 0.00018804961985863743, 0.00017983715702326767, 0.00017040169128028202, 0.0001598455607201435, 0.00014829303821070806, 0.00013589168645603025, 0.00012281332882914037, 0.0001092544307890894, 9.543555574241474e-05, 8.159973045330063e-05, 6.800928837701456e-05, 5.4941087996810645e-05, 4.2679861045864026e-05, 3.150981598951551e-05, 2.1704578707278405e-05, 1.3515904404968549e-05, 7.162263649792513e-06, 2.8083877443277646e-06, 5.556224697767401e-07, 1.4636042247171484e-07, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 6.596666457225809e-08, 4.973466903424601e-07, 2.5666136476420245e-06, 6.637099604406175e-06, 1.2612675577717872e-05, 2.0370732845906995e-05, 2.974625933495145e-05, 4.054848950112948e-05, 5.2568149613382225e-05, 6.558562051543632e-05, 7.93782668486497e-05, 9.372671739954533e-05, 0.00010842007647563177, 0.00012325980138492857, 0.00013806239620265493, 0.00015266104661660937, 0.00016690630749998577, 0.0001806660807483857, 0.00019382506870681612, 0.00020628383647829042, 0.00021795766769220338, 0.00022877531538801675, 0.00023867769010389159, 0.00024761664897891426, 0.0002555537855098589, 0.0002624593875309803, 0.0002683114554516526, 0.0002730948515247906, 0.00027680055682441265, 0.00027942502135359253, 0.00028096958994783017, 0.00028144002339471714, 0.0002808460646888243, 0.00027920106498204554, 0.00027652163490069463, 0.00027282734069339256, 0.0002681404087209332, 0.0002624854052176278, 0.00025588897018207315, 0.00024837942893656255, 0.00023998645343761466, 0.00023074054876376582, 0.00022067248354958754, 0.00020981250980029522, 0.00019818931187904064, 0.00018582858672592208, 0.0001727511243764453, 0.00015897014315088937, 0.00014448800202632606, 0.00012929243183775632, 0.00011335408123990993, 9.663062429920386e-05, 7.909170517593288e-05, 6.0799233844117266e-05, 4.21091149860032e-05, 2.4073868961584557e-05, 8.900094316222554e-06, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 9.409312180836258e-07, 2.4224857049110414e-06, 1.1240861071924755e-05, 2.56942687612667e-05, 4.287282888572551e-05, 6.06316695588e-05, 7.785823763352185e-05, 9.41022728757572e-05, 0.00010921402102716433, 0.00012315078833197913, 0.00013589561496540114, 0.00014742988698142215, 0.00015772750770849303, 0.00016675642019355226, 0.00017448194347028731, 0.0001808700105629072, 0.00018588985185089455, 0.00018951597222767748, 0.00019172963288795425, 0.00019251982567510215, 0.00019188389113654458, 0.00018982782084790592, 0.00018636622287621307, 0.00018152204942436983, 0.00017532592084625804, 0.00016781511791749836, 0.00015903192575527156, 0.00014902131253264746, 0.0001378273718541537, 0.00012548831149631446, 0.00011202952856653232, 9.74559546778267e-05, 8.174976879468783e-05, 6.489771524724798e-05, 4.7022623351607546e-05, 2.880366993932274e-05, 1.2350954800817686e-05, 1.9999346490580564e-06, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 6.601021607336377e-07, 1.1622810787983593e-05, 2.8831013368953645e-05, 4.800882525768286e-05, 6.70781281832702e-05, 8.550087983313847e-05, 0.00010328087282199198, 0.00012054110192199521, 0.0001373944519298123, 0.00015392003889127303, 0.00017016727725612706, 0.00018616428637006506, 0.00020192485819795563, 0.00021745333219135485, 0.00023274786041529744, 0.0002478024869369462, 0.00026260855838007677, 0.0002771556004193476, 0.00029143197426542656, 0.00030542526429823733, 0.00031912259517649514, 0.0003325108548560958, 0.0003455768301209457, 0.00035830736119826995, 0.00037068941336195166, 0.0003827101685237895, 0.00039435708288125564, 0.00040561794495061167, 0.0004164809140731749, 0.00042693456965991317, 0.0004369679331711384, 0.00044657051198036265, 0.00045573230504632433, 0.00046444385623353247, 0.00047269624030888107, 0.000480481114440735, 0.00048779070596140006, 0.0004946178545302819, 0.0005009560021236265, 0.0005067992170115915, 0.0005121422119371392, 0.0005169803346102522, 0.0005213095972873835, 0.0005251266719153326, 0.0005284289073299014, 0.0005312143260207663, 0.0005334816454000963, 0.0005352302664114901, 0.0005364602983139732, 0.0005371725436277104, 0.0005373685239794331, 0.0005370504627138028, 0.0005362213071958842, 0.0005348847154296761, 0.000533045074893883, 0.0005307074820185473, 0.0005278777696685443, 0.0005245624746905484, 0.0005207688697388672, 0.0005165049301709175, 0.0005117793501754707, 0.0005066015243562075, 0.0005009815496548129, 0.0004949302050759045, 0.0004884589502457496, 0.0004815799002323884, 0.00047430582366076444, 0.0004666501028765833, 0.00045862673166831254, 0.00045025027548711643, 0.000441535848608904, 0.00043249907363631035, 0.00042315605736215913, 0.00041352333287654675, 0.0004036178201850575, 0.000393456784361446, 0.00038305775407792436, 0.0003724384946733336, 0.0003616168991606654, 0.0003506109569437453, 0.00033943864104096224, 0.00032811784267215607, 0.00031666627230914784, 0.0003051013599347912, 0.00029344015329024325, 0.0002816992066645348, 0.0002698944505543743, 0.0002580410788103723, 0.0002461533869415764, 0.0002342446349719594, 0.0002223268688302406, 0.00021041071827669063, 0.00019850517408877857, 0.00018661730178785743, 0.0001747519064343291, 0.00016291104035258096, 0.00015109345717381973, 0.00013929371501240686, 0.00012750111397714852, 0.00011569810899635424, 0.00010385838011118219, 9.194462207954928e-05, 7.990710276230946e-05, 6.768629415220414e-05, 5.522854219768256e-05, 4.2536886631988146e-05, 2.980020027454607e-05, 1.7656333657345857e-05, 7.497132570609339e-06, 1.4852282191579636e-06, 1.697682921831041e-07, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 7.424848861145897e-07, 6.751641671369218e-06, 1.683634048976472e-05, 2.873829605668437e-05, 4.0964005653717115e-05, 5.2828471409373244e-05, 6.410014971804983e-05, 7.473273825618981e-05, 8.473507261900455e-05, 9.412212340525198e-05, 0.00010290081603877572, 0.00011106855940694582, 0.00011861538908578197, 0.00012552668973204507, 0.0001317854949268404, 0.00013737432744444136, 0.0001422765095658729, 0.00014647716370308389, 0.00014996394864890102, 0.00015272761109081092, 0.0001547623864984436, 0.00015606633768678167, 0.00015664157111836566, 0.00015649444035891616, 0.00015563565136913536, 0.00015408036765432134, 0.0001518482297969605, 0.00014896337688042528, 0.00014545439640194606, 0.00014135425089703432, 0.000136700171224426, 0.00013153349386217672, 0.0001258994702638095, 0.00011984703250023286, 0.0001134285099850262, 0.00010669933218951453, 9.971764398333199e-05, 9.254393368738862e-05, 8.524057839251958e-05, 7.787138890428162e-05, 7.050109895803957e-05, 6.319483187416156e-05, 5.6017548193835374e-05, 4.903346794549159e-05, 4.230548570391419e-05, 3.589456748287423e-05, 2.9859164126862085e-05, 2.425463751979063e-05, 1.9132657540567424e-05, 1.4540723476784074e-05, 1.0521575526485433e-05, 7.1128134880989e-06, 4.346388122145774e-06, 2.248490502924254e-06, 8.375329789576359e-07, 1.3207091104564995e-07, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0126582844196999e-07, 6.765482422613191e-07, 1.8269459735336907e-06, 3.539560460316264e-06, 5.801373132254695e-06, 8.59388531412684e-06, 1.1894511363914536e-05, 1.5676609074242356e-05, 1.9909789296364418e-05, 2.456020341624402e-05, 2.9590850980014526e-05, 3.4961969285403805e-05, 4.0631350800314833e-05, 4.6554734721957084e-05, 5.268622217272079e-05, 5.897861670744343e-05, 6.53838455439188e-05, 7.185333113367169e-05, 7.833834021576538e-05, 8.479038634357189e-05, 9.116150791214457e-05, 9.740464381899393e-05, 0.00010347388302967183, 0.00010932477723426634, 0.00011491453921967205, 0.00012020231769895494, 0.0001251493278090423, 0.00012971906481395334, 0.00013387741803095446, 0.00013759276208781497, 0.00014083606193942479, 0.00014358091558589725, 0.000145803566656564, 0.00014748292276269912, 0.0001486005033264668, 0.00014914043984499574, 0.0001490893325199585, 0.00014843623721366017, 0.00014717251439131727, 0.00014529174523624975, 0.00014278961251709362, 0.0001396638158136718, 0.00013591403845447463, 0.0001315419423796103, 0.00012655134599180959, 0.00012094853249815567, 0.000114742916633686, 0.00010794807388409192, 0.00010058343740269953, 9.26768467709579e-05, 8.426818665566767e-05, 7.541448455451943e-05, 6.619661443172761e-05, 5.672749988499383e-05, 4.716134705271589e-05, 3.7702528858312557e-05, 2.861108337085183e-05, 2.020190779590859e-05, 1.2831668066119604e-05, 6.873206751620654e-06, 2.6647952811439567e-06, 5.03083402461666e-07, 2.2440879072283674e-09, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.9488742987848584e-06, 6.8433049280384175e-06, 1.3509632117813131e-05, 2.1817592339348406e-05, 3.135846627150378e-05, 4.1776885995365e-05, 5.2760982872687545e-05, 6.406050197632973e-05, 7.5485540539443e-05, 8.689891032615337e-05, 9.820570419552328e-05, 0.00010934260059727546, 0.00012026873525921044, 0.0001309582522874658, 0.0001413949347220681, 0.0001515681646421047, 0.00016147034086758875, 0.00017109506945651968, 0.00018043609971235815, 0.0001894866606089768, 0.00019823917382295216, 0.00020668508519301745, 0.0002148149017213381, 0.0002226182568193104, 0.00023008405834961952, 0.00023720063214256843, 0.00024395586644673653, 0.0002503374213432354, 0.00025633283252134506, 0.0002619297028229662, 0.00026711580005107276, 0.00027187922510545277, 0.0002762084768990829, 0.00028009258856720275, 0.00028352120144684587, 0.00028648463671134526, 0.00028897396801259227, 0.00029098106943066635, 0.0002924986579630758, 0.0002935203317934238, 0.0002940405924329127, 0.00029405484257605203, 0.00029355941740876417, 0.000292551559252551, 0.00029102940426824144, 0.00028899196581701827, 0.0002864391103691826, 0.0002833714789087237, 0.00027979049290939036, 0.0002756982218676359, 0.00027109738274804575, 0.0002659911776984675, 0.0002603832865068154, 0.00025427765432973755, 0.00024767846317804343, 0.00024058997002034525, 0.00023301632127378541, 0.00022496153482014865, 0.00021642924111631306, 0.00020742272517055503, 0.00019794481927426537, 0.00018799804505399882, 0.00017758492680888775, 0.00016670853691175334, 0.0001553737457926881, 0.00014358898120684445, 0.00013136924217817708, 0.00011874068985109027, 0.00010574719220772238, 9.24597207647695e-05, 7.898843703358793e-05, 6.549778591166e-05, 5.2222351496414015e-05, 3.948060261922927e-05, 2.7680294366058468e-05, 1.7303214454145133e-05, 8.891066611699175e-06, 2.8173097507101297e-06, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 3.175321936731886e-06, 9.302911624894061e-06, 1.7953423404578538e-05, 2.8605452798408514e-05, 4.0716204276902774e-05, 5.3788514571335e-05, 6.740694008600898e-05, 8.124897621400073e-05, 9.507868623529237e-05, 0.00010873211978994263, 0.0001221003832124358, 0.00013511406224387347, 0.00014773075766335442, 0.00015992544129180905, 0.00017168388610211532, 0.00018299801165613377, 0.0001938629128311519, 0.00020427507535600414, 0.00021423119772884486, 0.0002237276568541466, 0.00023276023255166056, 0.0002413240016198987, 0.0002494134106981917, 0.0002570223635931642, 0.00026414437495253507, 0.0002707726892100886, 0.00027690048098830117, 0.00028252094692141907, 0.00028762747467520446, 0.00029221373962423115, 0.0002962738389715911, 0.00029980235333713126, 0.000302794467697592, 0.00030524600735131114, 0.00030715354238652865, 0.00030851440244344003, 0.0003093267386850068, 0.0003095895729839204, 0.0003093027864295136, 0.00030846720523184973, 0.00030708453651225075, 0.0003051574504237097, 0.0003026895396494934, 0.00029968532986412934, 0.00029615026078446175, 0.000292090707728959, 0.00028751391277123195, 0.00028242799047138614, 0.00027684191459131246, 0.0002707654233263484, 0.0002642090499953341, 0.00025718402100001936, 0.00024970220880325976, 0.00024177609329210944, 0.0002334186144898349, 0.00022464316374354597, 0.00021546333977676274, 0.00020589292104134484, 0.0001959455308937059, 0.00018563449190175208, 0.00017497235071883255, 0.0001639703985068252, 0.00015263802153113158, 0.00014098154442823886, 0.000129002866796187, 0.00011669744556156175, 0.00010405169692912046, 9.104067312418128e-05, 7.762849698846153e-05, 6.378052600835297e-05, 4.951115282675015e-05, 3.502056526233296e-05, 2.100663180817202e-05, 9.08163435626065e-06, 1.9109676197453085e-06, 2.700789309624433e-07, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 6.597781886036077e-07, 6.804515223114316e-06, 1.5972241524397303e-05, 2.4649034304290705e-05, 3.0532156588978294e-05, 3.254887879714556e-05, 3.0416942734540177e-05, 2.4473754285493394e-05, 1.5846707050788415e-05, 6.83862081040763e-06, 8.802052651680117e-07, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.4026401813263875e-06, 7.957222809706984e-06, 1.8636119348602452e-05, 3.0422846498375835e-05, 4.134269699263292e-05, 5.037944696049096e-05, 5.707146760299519e-05, 6.120812194462686e-05, 6.269344122063757e-05, 6.149703222078584e-05, 5.764035175240087e-05, 5.120288290947642e-05, 4.236202922907456e-05, 3.152078336960805e-05, 1.962617604718628e-05, 8.64095267278305e-06, 1.7958768363655687e-06, 5.419655078540049e-08, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 2.988860856748842e-07, 7.953936825324469e-06, 2.0448712574187462e-05, 3.4944755595536175e-05, 4.973691836598913e-05, 6.420597002718073e-05, 7.823117314141077e-05, 9.185751052969518e-05, 0.00010515960633101143, 0.00011820076485767179, 0.00013102582054060822, 0.0001436638158596022, 0.0001561320758705024, 0.00016844000037901006, 0.0001805914273369838, 0.0001925866074601905, 0.0002044232727757917, 0.0002160974604737796, 0.00022760403867637017, 0.00023893706185995774, 0.00025008999753686306, 0.00026105590445999464, 0.0002718275731260609, 0.0002823975555856541, 0.00029275831448167275, 0.000302902194052825, 0.00031282150912721794, 0.00032250857169790017, 0.00033195569466768214, 0.0003411552411464949, 0.00035009964818612786, 0.0003587813991447116, 0.0003671931114486744, 0.00037532749019016093, 0.00038317736927575506, 0.0003907357277829429, 0.00039799568916884986, 0.00040495054064469406, 0.0004115937373513566, 0.000417918929613947, 0.00042391993732478455, 0.0004295908169461997, 0.0004349257919594376, 0.0004399193446791005, 0.00044456616321648576, 0.00044886117186660314, 0.00045279954565804076, 0.0004563767054274373, 0.00045958832434098336, 0.00046243035528912625, 0.00046489899928214205, 0.0004669907580242595, 0.0004687023992168551, 0.00047003100515182714, 0.00047097392203187264, 0.0004715288443502307, 0.00047169374418028984, 0.00047146693690523853, 0.0004708470578110435, 0.00046983308275686924, 0.0004684243354259188, 0.0004666205036102316, 0.0004644216282569641, 0.0004618281514294703, 0.00045884089358645593, 0.00045546108573669335, 0.0004516903946622219, 0.0004475309058362294, 0.00044298518035118967, 0.00043805625192877996, 0.0004327476494374345, 0.00042706342868398744, 0.0004210081975436512, 0.00041458713227952035, 0.00040780601789604086, 0.000400671274626717, 0.00039318999646710166, 0.00038536998134194335, 0.0003772197671455168, 0.0003687486848001077, 0.0003599668812616954, 0.00035088538317610483, 0.0003415161217006529, 0.00033187199354468394, 0.00032196690265402686, 0.00031181580499887405, 0.00030143475800784454, 0.00029084096229077056, 0.0002800528141320582, 0.00026908993007193204, 0.0002579731986204772, 0.00024672480384510374, 0.00023536825040117702, 0.00022392838530332478, 0.00021243139340348103, 0.00020090482399683166, 0.00018937751462311242, 0.00017787964681739233, 0.00016644261961739403, 0.0001550990171827389, 0.00014388256467400324, 0.0001328279414274274, 0.0001219707389317457, 0.00011134726592619537, 0.000100994387996912, 9.094935280750278e-05, 8.12495630665828e-05, 7.193234063231382e-05, 6.30346814581431e-05, 5.4592978202330425e-05, 4.66427432033091e-05, 3.9218313999314725e-05, 3.2352537068041323e-05, 2.6076506855311424e-05, 2.0419176406811588e-05, 1.540723019162177e-05, 1.10646004017971e-05, 7.412393923834875e-06, 4.468602414821574e-06, 2.2475352821074914e-06, 7.629688348367638e-07, 1.2391998500055013e-08, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0900500278007043e-08, 1.644991813686404e-07, 8.656953988605689e-07, 2.2669141975294002e-06, 4.356358708248618e-06, 7.1267061750656975e-06, 1.0564832743210005e-05, 1.4654796906232291e-05, 1.937778902515608e-05, 2.4712432924031273e-05, 3.063485644272573e-05, 3.711915428653946e-05, 4.413745421865503e-05, 5.166027084262932e-05, 5.9656756295854725e-05, 6.809497932748365e-05, 7.694216638327545e-05, 8.61649103627292e-05, 9.572954031488293e-05, 0.00010560222150285475, 0.00011574922710349847, 0.00012613711802456946, 0.00013673293868499134, 0.00014750435276397454, 0.00015841976828619402, 0.00016944850474188416, 0.00018056084389973275, 0.00019172812550524758, 0.00020292282338759665, 0.00021411858804396008, 0.0002252902548197052, 0.0002364139174481404, 0.0002474668797881532, 0.00025842769215429697, 0.00026927612090924707, 0.0002799931471120192, 0.0002905609100121533, 0.00030096272091050577, 0.00031118298044612865, 0.0003212071829292948, 0.00033102183500284055, 0.0003406144577227144, 0.0003499734939452896, 0.0003590883086814444, 0.0003679491160691888, 0.0003765469436163775, 0.0003848736001008029, 0.00039292161763793685, 0.0004006842180835056, 0.0004081552830777924, 0.00041532930230107375, 0.00042220135172746793, 0.0004287670392882876, 0.00043502250844113346, 0.0004409643703894238, 0.0004465896960728918, 0.0004518959947776317, 0.00045688116474071366, 0.000461543503201802, 0.0004658816574474575, 0.00046989461024746535, 0.00047358168187963467, 0.00047694247320670917, 0.0004799768967544793, 0.0004826851138250933, 0.0004850675610593872, 0.00048712491020920756, 0.0004888580681935535, 0.0004902681630644868, 0.0004913565315131613, 0.0004921247153762584, 0.0004925744443096088, 0.0004927076271710787, 0.000492526357807318, 0.0004920328851121957, 0.0004912296291114221, 0.000490119156185327, 0.0004887041795270548, 0.00048698755686287095, 0.0004849722834810919, 0.00048266147471008825, 0.00048005838642432245, 0.00047716637512238916, 0.0004739889332870869, 0.0004705296458793359, 0.00046679221887019486, 0.00046278045225188664, 0.00045849825094036533, 0.0004539496017703826, 0.0004491385976578964, 0.0004440694173819373, 0.00043874629624082045, 0.0004331736008115845, 0.0004273557172751528, 0.00042129714565678037, 0.0004150024355096418, 0.0004084762075142788, 0.0004017231492082771, 0.0003947479945004275, 0.00038755554976680005, 0.00038015065352564245, 0.0003725382112299877, 0.0003647231548488821, 0.00035671047417329367, 0.0003485051664094695, 0.0003401122968108654, 0.0003315369129697034, 0.00032278410485172713, 0.0003138589711964554, 0.00030476660040982536, 0.0002955120718088778, 0.000286100447124962, 0.0002765367467655962, 0.00026682592033309234, 0.0002569728281216952, 0.0002469822261873402, 0.00023685867138683846, 0.00022660650394441432, 0.00021622975789164863, 0.00020573200445881786, 0.0001951162709080972, 0.00018438477760686673, 0.00017353862951081608, 0.00016257739762119745, 0.00015149860424668398, 0.00014029671306945918, 0.00012896214318310967, 0.00011747949397856896, 0.00010582572465613899, 9.39678420806636e-05, 8.186193549818363e-05, 6.94569277092534e-05, 5.671281988544905e-05, 4.365701334945305e-05, 3.052101373654982e-05, 1.8008559506886857e-05, 7.583625843814499e-06, 1.4897981043168316e-06, 6.264809476263546e-08, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 6.576987864915555e-07, 6.933034014194397e-06, 1.7546368767656956e-05, 3.024072478026721e-05, 4.348799465552483e-05, 5.6587359847875556e-05, 6.931642084796131e-05, 8.165545954924443e-05, 9.364781597419706e-05, 0.00010534492767984809, 0.00011678901722283943, 0.0001280102262328321, 0.00013902827965995968, 0.00014985476944318115, 0.00016049556738057847, 0.00017095227684414677, 0.00018122366800959398, 0.00019130641242710343, 0.0002011958324514714, 0.00021088621251754084, 0.00022037127068166482, 0.00022964419391998382, 0.00023869801418957865, 0.00024752556316277966, 0.00025611962947588604, 0.00026447305675135436, 0.0002725787480960459, 0.00028042970631132226, 0.00028801914861372114, 0.000295340405678785, 0.00030238705837951275, 0.00030915289670895637, 0.0003156319575610588, 0.00032181851465235776, 0.0003277071359367627, 0.0003332926414551743, 0.00033857014010607546, 0.0003435350578637627, 0.0003481830719638605, 0.0003525102169113592, 0.0003565128024476904, 0.000360187474834156, 0.00036353116081594227, 0.0003665411631104182, 0.00036921505546358375, 0.00037155075389869977, 0.0003735465022539805, 0.00037520085899685147, 0.0003765126970156561, 0.0003774812399696258, 0.0003781059746059872, 0.0003783867669129359, 0.00037832373968231406, 0.00037791735858487134, 0.0003771683675345166, 0.0003760778236784151, 0.00037464706968736306, 0.0003728777212644079, 0.0003707716904333198, 0.0003683311343114215, 0.0003655584808629939, 0.00036245639569025935, 0.0003590277986628085, 0.0003552757966052735, 0.0003512037439070474, 0.0003468151640522805, 0.00034211375297895746, 0.00033710338799254586, 0.0003317880391073093, 0.00032617183917338604, 0.0003202589563642113, 0.0003140536394750296, 0.0003075601446902932, 0.00030078271367939513, 0.0002937255260301457, 0.00028639262478310004, 0.00027878792018089737, 0.00027091504330648236, 0.0002627773555940991, 0.0002543778022400602, 0.0002457188657891239, 0.0002368024601278093, 0.00022762982723225852, 0.00021820145675765533, 0.00020851699249860235, 0.00019857519909908782, 0.00018837397532282343, 0.00017791051160779487, 0.00016718151107576292, 0.0001561839253135719, 0.00014491588407639943, 0.0001333784937517343, 0.00012157851962664207, 0.00010953252395600371, 9.727273649072637e-05, 8.485549677312948e-05, 7.23719102434954e-05, 5.996121128391168e-05, 4.782476482960809e-05, 3.623798873119667e-05, 2.5554679162513175e-05, 1.6196617921798814e-05, 8.622833241340488e-06, 3.2684970156784594e-06, 5.04958859638681e-07, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 4.4033966652835277e-08, 6.398816513991859e-07, 3.3691140369776083e-06, 8.637235459714926e-06, 1.6073297089460028e-05, 2.5246668140559137e-05, 3.569699986127178e-05, 4.699973378001838e-05, 5.879676079513081e-05, 7.080709676386266e-05, 8.282300924926848e-05, 9.469854740534491e-05, 0.00010633545977477354, 0.00011767054520313149, 0.00012866459317254205, 0.0001392945282395193, 0.00014954727390581603, 0.0001594157619042361, 0.00016889632837799258, 0.00017798691443874192, 0.00018668599246331172, 0.0001949921766330563, 0.00020290364140083174, 0.00021041824909209456, 0.00021753340560722612, 0.0002242461262003286, 0.00023055317323149218, 0.0002364510956319796, 0.0002419363653851469, 0.00024700546661875065, 0.0002516549483974022, 0.0002558815978255808, 0.0002596824037051644, 0.00026305467604686235, 0.00026599611626809927, 0.0002685048091420786, 0.00027057930590022167, 0.00027221864425196445, 0.00027342235710747136, 0.0002741905347570906, 0.00027452378148598816, 0.0002744232866273311, 0.00027389081003469643, 0.00027292865888511625, 0.0002715397616000013, 0.00026972756325184554, 0.00026749614912248843, 0.0002648501140688834, 0.0002617946279339391, 0.0002583354325235428, 0.00025447876606147894, 0.00025023140972521915, 0.0002456006242147372, 0.00024059417831233214, 0.00023522025630564724, 0.00022948749406423465, 0.00022340489614875467, 0.00021698184699212568, 0.00021022798116057087, 0.00020315320425163166, 0.00019576758140217422, 0.00018808123187378644, 0.00018010419133860118, 0.00017184630744559524, 0.00016331689273882437, 0.00015452456928605372, 0.00014547663341547528, 0.00013617864745838284, 0.00012663342481639676, 0.0001168398489516285, 0.00010679131424363947, 9.64734279901334e-05, 8.586177052756407e-05, 7.492000744713044e-05, 6.360277044680253e-05, 5.1871165588371125e-05, 3.974530131919911e-05, 2.7431867880636893e-05, 1.560745462820881e-05, 5.5666309035340324e-06, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 7.454870356000014e-07, 6.531530869513308e-06, 1.6364646397706016e-05, 2.8160373425844152e-05, 4.050544532207905e-05, 5.273773393421787e-05, 6.464137387520848e-05, 7.61928139487199e-05, 8.743044726833598e-05, 9.840215981041727e-05, 0.00010914810405829546, 0.00011969752475050659, 0.00013007017503168815, 0.0001402782144081374, 0.00015032837453027992, 0.00016022349396202482, 0.00016996357062954432, 0.00017954671676746165, 0.00018896966424220002, 0.00019822816500960667, 0.00020731735387228105, 0.0002162318943008697, 0.00022496619978474571, 0.00023351444239224587, 0.00024187077973092104, 0.00025002928198422436, 0.0002579840593276604, 0.0002657292885433642, 0.00027325921210931463, 0.00028056818577149457, 0.0002876507178754881, 0.00029450139224070846, 0.0003011150431727611, 0.0003074865513282152, 0.0003136110868610001, 0.00031948389253577794, 0.0003251004737826319, 0.0003304564680770281, 0.0003355477360265489, 0.00034037032402112617, 0.00034492046576467284, 0.00034919459995795646, 0.0003531893571756215, 0.00035690159149082015, 0.00036032831486399955, 0.0003634667748909893, 0.0003663143950966809, 0.00036886881318217975, 0.00037112784888392893, 0.0003730895267844807, 0.00037475205539197264, 0.00037611383477562815, 0.000377173472708385, 0.0003779297150615218, 0.00037838155057572245, 0.0003785281036572753, 0.000378368684847878, 0.0003779027946513826, 0.00037713008353370327, 0.0003760503853134303, 0.00037466369213546603, 0.0003729701604216073, 0.0003709701116935697, 0.00036866402226909905, 0.0003660525345718642, 0.00036313645539708404, 0.00035991672752568103, 0.00035639450473714965, 0.00035257105771142254, 0.00034844787502380753, 0.00034402659707703906, 0.00033930908676616255, 0.0003342973812162019, 0.00032899377733642496, 0.00032340078956086325, 0.00031752122094779925, 0.0003113581736248653, 0.00030491508960222874, 0.0002981957700129816, 0.00029120450262205887, 0.0002839460017974601, 0.00027642560953136333, 0.0002686492433073957, 0.0002606236141628229, 0.0002523561931217023, 0.0002438554769696594, 0.00023513096807222075, 0.0002261934370161164, 0.00021705498498298363, 0.00020772929657752366, 0.00019823174228708842, 0.00018857964298328228, 0.00017879243321867596, 0.00016889184761979524, 0.0001589021923570411, 0.00014885050089379504, 0.00013876669570131193, 0.00012868382415567346, 0.00011863812989267857, 0.00010866914175432708, 9.88197140756191e-05, 8.91359256387984e-05, 7.966703821137022e-05, 7.046507984537773e-05, 6.15845770009712e-05, 5.3082145678678624e-05, 4.5015538932310076e-05, 3.7443379822487475e-05, 3.0423711729418355e-05, 2.4013528258279952e-05, 1.8267282488885548e-05, 1.3236029436704429e-05, 8.966105473040156e-06, 5.498158364631321e-06, 2.8662425435463985e-06, 1.0936186972756732e-06, 2.06147513133027e-07, 8.52003328126819e-09, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.3679304053304145e-08, 8.57168018025781e-07, 2.502426229903277e-06, 4.906482480350545e-06, 7.988755324382032e-06, 1.1650940726003072e-05, 1.5778065029449907e-05, 2.0242859752013608e-05, 2.4910800494807675e-05, 2.9644302382949012e-05, 3.430720023328908e-05, 3.876837821358139e-05, 4.290496468701101e-05, 4.660489383830109e-05, 4.976876637419484e-05, 5.231104132227207e-05, 5.4160746685718135e-05, 5.5261460752949545e-05, 5.557099114577353e-05, 5.5060483101100165e-05, 5.3713156003040475e-05, 5.152317893071521e-05, 4.8494213245641604e-05, 4.463937752775835e-05, 3.998375220642425e-05, 3.457279730665446e-05, 2.849340592596784e-05, 2.191661009436477e-05, 1.5169045422510468e-05, 8.820897927379629e-06, 3.7033258871767874e-06, 7.507219364062157e-07, 1.8356178648525629e-07, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 3.2430828975963165e-07, 3.3321335600454344e-06, 8.68552477173155e-06, 1.5473596189600806e-05, 2.2897121120052926e-05, 3.0433944511804057e-05, 3.7801369770213824e-05, 4.486568926741384e-05, 5.1568311243273496e-05, 5.7880925256415886e-05, 6.378391220134354e-05, 6.925685933064114e-05, 7.427545110009e-05, 7.88117850320117e-05, 8.283500309683624e-05, 8.631282958340766e-05, 8.921286078194286e-05, 9.150368683556048e-05, 9.315585845562367e-05, 9.414281465696134e-05, 9.444141198876549e-05, 9.40326571307949e-05, 9.290215147852303e-05, 9.104081357768537e-05, 8.844552253278452e-05, 8.512010320074507e-05, 8.107660606522205e-05, 7.63371743185085e-05, 7.093636752816182e-05, 6.492451413942176e-05, 5.8371713925935345e-05, 5.137280249380923e-05, 4.405265436781244e-05, 3.6571350581827165e-05, 2.912772856188715e-05, 2.1959524718410545e-05, 1.533793927339897e-05, 9.552865144077125e-06, 4.899190121630706e-06, 1.5864957433829795e-06, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.7673962392670947e-06, 5.395509362382503e-06, 1.0572597773596832e-05, 1.7112387249140616e-05, 2.4761967476556587e-05, 3.327333656017432e-05, 4.2416834786371913e-05, 5.199392495231434e-05, 6.184193615918486e-05, 7.183360500812361e-05, 8.187326718104838e-05, 9.189180986964333e-05, 0.00010184102965235047, 0.00011168859920478363, 0.00012141384452839081, 0.00013100412167351444, 0.00014045236483735873, 0.00014975497404403777, 0.00015891049898066916, 0.00016791861456094662, 0.0001767795164281322, 0.00018549342414945615, 0.00019406038228959638, 0.00020248007925076367, 0.0002107518133581861, 0.0002188744304397491, 0.0002268463978437027, 0.00023466579384545904, 0.00024233037517713203, 0.0002498376326091803, 0.00025718483514328865, 0.00026436907610180154, 0.0002713873265108185, 0.0002782364879020495, 0.0002849133987695386, 0.0002914149139321504, 0.0002977378744677217, 0.0003038792107659473, 0.0003098358679740541, 0.0003156049286247544, 0.00032118353211958066, 0.0003265689554400904, 0.00033175859863478435, 0.000336749971291376, 0.00034154075352268705, 0.00034612873391573614, 0.00035051187956309474, 0.000354688284113246, 0.00035865619939960767, 0.0003624140501846308, 0.00036596036140319115, 0.00036929388507526707, 0.00037241345092688404, 0.000375318101091755, 0.00037800699000298417, 0.0003804794264054419, 0.0003827348895604361, 0.0003847729740024826, 0.00038659343897247823, 0.0003881961714134144, 0.00038958120299881053, 0.0003907487073285221, 0.00039169898614524945, 0.00039243247164381164, 0.00039294973599524546, 0.000393251472217802, 0.00039333849219195784, 0.0003932117502933207, 0.00039287230185869294, 0.000392321332984891, 0.00039156013933858516, 0.00039059013891421836, 0.0003894128426829546, 0.0003880298940530879, 0.0003864430337760554, 0.000384654093696309, 0.0003826650296021445, 0.0003804778884715704, 0.0003780948010321644, 0.00037551802495996994, 0.00037274987514334003, 0.00036979278100530326, 0.0003666492574969447, 0.0003633218896880282, 0.0003598133719075526, 0.0003561264551609218, 0.0003522639934426716, 0.00034822887958188363, 0.0003440241430485815, 0.0003396528088970093, 0.0003351180383031987, 0.0003304230090522657, 0.00032557100043228006, 0.0003205653206328683, 0.0003154093543347588, 0.0003101065445251408, 0.00030466035245290085, 0.000299074330073898, 0.0002933520437159477, 0.0002874970952865724, 0.000281513145764694, 0.00027540385392324306, 0.00026917291621792784, 0.00026282405956959637, 0.0002563609902783418, 0.0002497874225432533, 0.0002431071021648334, 0.00023632369922610815, 0.00022944089429552186, 0.00022246232607430922, 0.00021539153764327728, 0.00020823207816985618, 0.00020098728156320433, 0.00019366048814869254, 0.00018625478694881079, 0.00017877310979719593, 0.00017121814595158857, 0.00016359223732956456, 0.0001558973745012323, 0.00014813496456850023, 0.00014030580125461674, 0.0001324097404225228, 0.00012444552648757467, 0.00011641029337308547, 0.00010829916725666432, 0.00010010444227744767, 9.181482918899955e-05, 8.341421744782121e-05, 7.488080417733445e-05, 6.618634920996657e-05, 5.7298015401184416e-05, 4.818565010913203e-05, 3.884357520114843e-05, 2.934113399255941e-05, 1.9925111969471648e-05, 1.1170905378775911e-05, 4.12504230678347e-06, 5.940249011194725e-08, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.8529561411210107e-07, 4.190632124654541e-06, 1.1148477657511208e-05, 1.9780817421392442e-05, 2.9047037297575986e-05, 3.8363786440015735e-05, 4.747439525037328e-05, 5.629837322700336e-05, 6.483091643816438e-05, 7.309228674519353e-05, 8.110601709709401e-05, 8.889143205220197e-05, 9.646200617851125e-05, 0.00010382572727685415, 0.00011098617343337057, 0.00011794367632325309, 0.0001246960498320287, 0.00013123940978402148, 0.0001375686583481944, 0.00014367787054404808, 0.00014956056226315346, 0.00015520999123729703, 0.0001606191699943544, 0.00016578117296566974, 0.00017068901459662192, 0.00017533593968289995, 0.0001797152993992258, 0.0001838206873923048, 0.000187645956437516, 0.0001911852407051761, 0.00019443296444903365, 0.00019738389354871148, 0.00020003312546281626, 0.00020237610772081785, 0.00020440866207501696, 0.00020612696712729302, 0.0002075276337701712, 0.0002086075916210809, 0.00020936428723247679, 0.00020979547168263786, 0.0002098994175732278, 0.00020967478763134567, 0.00020912073427663857, 0.0002082368586821641, 0.0002070232708167381, 0.00020548061477748648, 0.0002036100243231887, 0.00020141324127359285, 0.0001988926172324268, 0.00019605108891781523, 0.00019289233891734117, 0.00018942073335186983, 0.0001856414298256298, 0.00018156047144353999, 0.00017718472973297472, 0.0001725221776395942, 0.00016758175309595927, 0.0001623736331779375, 0.00015690921452399438, 0.00015120130171481202, 0.00014526410703288818, 0.0001391135170779334, 0.00013276706208237982, 0.00012624412538499353, 0.00011956601538224484, 0.00011275610263996078, 0.000105839849122934, 9.884494276025287e-05, 9.180136811643119e-05, 8.474127592608841e-05, 7.769916641465203e-05, 7.071166084793598e-05, 6.38174124915498e-05, 5.705695656192861e-05, 5.0472436978848045e-05, 4.410716515906423e-05, 3.800542974379092e-05, 3.221173199219962e-05, 2.677050180222207e-05, 2.1725236739303047e-05, 1.7117992433969605e-05, 1.298857985043395e-05, 9.373901920149598e-06, 6.307126982582817e-06, 3.817320988052893e-06, 1.9280085451253117e-06, 6.600784737448506e-07, 1.755820788984544e-08, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 3.9645490884522334e-08, 1.511701785039832e-07, 7.603188421539297e-07, 1.9422334272187827e-06, 3.677020972495588e-06, 5.930936881194478e-06, 8.65643406419008e-06, 1.1797158784304872e-05, 1.52890155212559e-05, 1.9062177138923834e-05, 2.304297340962155e-05, 2.7155601056395553e-05, 3.132379664699691e-05, 3.54723897372723e-05, 3.952879123023675e-05, 4.342386779862061e-05, 4.709315404738154e-05, 5.047750937002617e-05, 5.3523517781140096e-05, 5.618408317003627e-05, 5.8418330228090846e-05, 6.019191786463468e-05, 6.147668875969474e-05, 6.225059074330475e-05, 6.249729274246254e-05, 6.220582816878795e-05, 6.137004060162851e-05, 5.998789959251444e-05, 5.806111731605841e-05, 5.559410403768862e-05, 5.2593594422210485e-05, 4.906812889651791e-05, 4.502824979065574e-05, 4.04883256751536e-05, 3.547138257997579e-05, 3.0020006675648977e-05, 2.4217374534676028e-05, 1.8224009156169262e-05, 1.232773742430259e-05, 6.992117248006985e-06, 2.8373240366979377e-06, 5.431667881280254e-07, 3.142981663323869e-08, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 2.384598033759557e-06, 6.883502442479068e-06, 1.2704888979449736e-05, 1.927420851581273e-05, 2.615795986671395e-05, 3.3109909086401234e-05, 4.0013409627734765e-05, 4.682750995979587e-05, 5.354880876524095e-05, 6.0188997292835825e-05, 6.676380490421627e-05, 7.328762632613327e-05, 7.977156622350174e-05, 8.622328443227045e-05, 9.264684252741123e-05, 9.904348484226218e-05, 0.00010541194865557263, 0.00011174902803901988, 0.00011805000196443793, 0.00012430889341632476, 0.0001305189096447584, 0.0001366725939322919, 0.00014276201558414002, 0.00014877907162348083, 0.00015471545727682782, 0.00016056290320648614, 0.00016631323627828396, 0.0001719584384301149, 0.0001774907086940776, 0.00018290255202194075, 0.00018818675126660702, 0.0001933364362478344, 0.00019834512046617135, 0.0002032066344770779, 0.00020791523148654446, 0.0002124654961937259, 0.0002168524420943904, 0.00022107140602817027, 0.00022511810974137626, 0.00022898864169462206, 0.00023267939925780096, 0.00023618717945310893, 0.00023950903896909683, 0.00024264237576358014, 0.00024558492015362053, 0.000248334638311435, 0.0002508898013128891, 0.00025324897945604787, 0.00025541093826039085, 0.00025737473981766735, 0.0002591396703923847, 0.0002607052237332402, 0.00026207114430997364, 0.00026323735928025907, 0.000264204000934844, 0.00026497140608203954, 0.0002655400781621213, 0.00026591069800438515, 0.0002660841425919001, 0.00026606140208350137, 0.00026584365784052086, 0.0002654322381489043, 0.0002648285846015484, 0.00026403430811712146, 0.00026305112186440294, 0.0002618808820719129, 0.0002605255540070821, 0.000258987204960853, 0.00025726803653181723, 0.0002553703132169519, 0.0002532964368069613, 0.0002510488634316284, 0.0002486301494367764, 0.00024604294377770494, 0.0002432899434504442, 0.00024037393450610463, 0.000237297756081766, 0.00023406432193332383, 0.00023067656888570886, 0.00022713751326539235, 0.00022345019276396872, 0.00021961768227066504, 0.00021564309581678477, 0.00021152956753234432, 0.0002072802045569042, 0.00020289819725402027, 0.00019838666802125988, 0.00019374874177238648, 0.0001889875227754004, 0.0001841060915060164, 0.00017910742789826534, 0.0001739944924220431, 0.00016877009880171816, 0.00016343698393182782, 0.00015799768937394115, 0.00015245459756160632, 0.00014680982369911523, 0.00014106518942352974, 0.00013522217450128853, 0.00012928170835978923, 0.00012324426419526828, 0.00011710951780669751, 0.00011087630895777383, 0.00010454241825296024, 9.810435129139714e-05, 9.155714511602342e-05, 8.48941906321384e-05, 7.810725770849047e-05, 7.118677471117864e-05, 6.412293964861877e-05, 5.6908216732233354e-05, 4.954210504035694e-05, 4.2040542467059944e-05, 3.4451260932481655e-05, 2.6878283282907737e-05, 1.9513809287969725e-05, 1.2671588438055731e-05, 6.797634428490671e-06, 2.438341746402606e-06, 8.054274825868842e-08, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.9706707787878356e-06, 6.131247947477278e-06, 1.1247474757144438e-05, 1.6707620208526275e-05, 2.1877533962892996e-05, 2.631700375922095e-05, 2.973732760638385e-05, 3.19661594222064e-05, 3.29099342869863e-05, 3.2530517600704954e-05, 3.083243025821854e-05, 2.786363213358373e-05, 2.3731377357858777e-05, 1.8641323663222817e-05, 1.296722418068566e-05, 7.3396164285346056e-06, 2.6438535028900524e-06, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 4.900558556298747e-10, 6.522805246343353e-07, 3.387599870554238e-06, 8.360287748801066e-06, 1.4753360103757903e-05, 2.1879628029366937e-05, 2.9270089714384433e-05, 3.6669419929899594e-05, 4.3963625330947226e-05, 5.111539074141617e-05, 5.812285041495459e-05, 6.499739096595429e-05, 7.175332024373729e-05, 7.840364075544434e-05, 8.495883066410211e-05, 9.142647832471286e-05, 9.78121832962172e-05, 0.0001041193980561769, 0.00011035033755340246, 0.00011650603465489051, 0.00012258681283060073, 0.00012859223184215866, 0.00013452160028516562, 0.00014037369471521033, 0.00014614717748296518, 0.00015184043378764175, 0.00015745176797109502, 0.0001629793189421227, 0.0001684212220210288, 0.00017377550400391581, 0.00017904020860691334, 0.0001842133118318057, 0.00018929285638665989, 0.00019427683328412509, 0.0001991632806584804, 0.0002039502832099845, 0.0002086358975517239, 0.00021321830541758298, 0.00021769565913196131, 0.00022206620111332934, 0.00022632821237262424, 0.00023048005575746194, 0.0002345201184300462, 0.00023844686280116462, 0.00024225885138534628, 0.0002459546674558534, 0.0002495329914801221, 0.0002529925651010404, 0.0002563322216873173, 0.0002595508411723626, 0.00026264740331123214, 0.00026562095469898544, 0.0002684706181492345, 0.00027119561408716833, 0.0002737951960162388, 0.0002762687583224581, 0.0002786157255566409, 0.00028083562393009965, 0.0002829280506730218, 0.0002848926952898377, 0.0002867293122109468, 0.00028843773647750697, 0.0002900178963150427, 0.0002914697615767206, 0.0002927934394162293, 0.0002939890430197084, 0.00029505682009962973, 0.00029599704880114747, 0.00029681011299492966, 0.00029749644145398894, 0.00029805657314126393, 0.00029849105674586464, 0.000298800570373039, 0.0002989858261797226, 0.0002990476012524737, 0.0002989867573315543, 0.0002988041946724172, 0.00029850088785188673, 0.0002980778718642844, 0.0002975362361973465, 0.00029687711672348447, 0.00029610172071281457, 0.0002952112970160248, 0.0002942071423807996, 0.0002930906105224101, 0.00029186308523240713, 0.0002905260238073937, 0.00028908088696105543, 0.0002875292118838829, 0.0002858725474374822, 0.00028411248567607476, 0.0002822506718138005, 0.00028028874361935203, 0.0002782283993285779, 0.00027607136925840474, 0.00027381935903445426, 0.00027147417418259663, 0.0002690375663117457, 0.00026651135096202554, 0.0002638973549169166, 0.00026119739312195183, 0.0002584133325426338, 0.00025554699187916067, 0.00025260028015771535, 0.00024957502845291, 0.0002464731146603475, 0.00024329642337777806, 0.0002400468041264128, 0.0002367261481848568, 0.00023333628863714037, 0.00022987911446981896, 0.0002263564346217183, 0.00022277011396779807, 0.00021912195331936048, 0.0002154137627943206, 0.0002116473374484566, 0.0002078244326459454, 0.00020394680664252907, 0.00020001617947030102, 0.0001960342313836512, 0.00019200266186691605, 0.00018792308500233595, 0.0001837971196505166, 0.00017962631926839908, 0.0001754122299831721, 0.00017115634994015574, 0.00016686008949309047, 0.00016252488676706434, 0.00015815205316577026, 0.00015374286879729664, 0.00014929857739714273, 0.00014482028755894105, 0.00014030909782907647, 0.00013576592944497748, 0.00013119167727006144, 0.000126587043177441, 0.0001219526574852569, 0.00011728886598693363, 0.00011259595568273092, 0.00010787382538772708, 0.00010312215483244094, 9.834025369410116e-05, 9.35269327304425e-05, 8.868052168348868e-05, 8.379859932565028e-05, 7.887798532134915e-05, 7.391440561234209e-05, 6.890251381118017e-05, 6.383536825776188e-05, 5.870482985719884e-05, 5.3501067871321635e-05, 4.821360039342702e-05, 4.2832497313976884e-05, 3.735163004919775e-05, 3.177509418401899e-05, 2.6128475218016737e-05, 2.0477357928315785e-05, 1.4954194408274522e-05, 9.787132895110735e-06, 5.3165321402335574e-06, 1.9709038071399963e-06, 1.594685187111228e-07, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.3079283064214757e-06, 4.940856845229115e-06, 9.464701612396278e-06, 1.4696858327157826e-05, 2.02594126459541e-05, 2.592696153793482e-05, 3.1566848702201943e-05, 3.711412966245885e-05, 4.2544231078443724e-05, 4.785343853232958e-05, 5.3047914413980376e-05, 5.813713424248446e-05, 6.313097307823131e-05, 6.803826428798298e-05, 7.286624224689509e-05, 7.762064433517502e-05, 8.230581413360055e-05, 8.692478718681626e-05, 9.147971059482975e-05, 9.59718803876154e-05, 0.00010040192242638376, 0.00010477003329699748, 0.00010907595329588068, 0.00011331914109323001, 0.00011749877904617935, 0.00012161392496513033, 0.0001256634523630957, 0.00012964613036546593, 0.00013356067920397376, 0.00013740574867861238, 0.0001411799469071398, 0.00014488187737671273, 0.00014851013049672839, 0.00015206328546264609, 0.00015553996110586932, 0.00015893877598097887, 0.00016225836905091218, 0.0001654974179341784, 0.00016865462510799666, 0.00017172873901780917, 0.0001747185569872863, 0.00017762287031042432, 0.00018044059272762333, 0.00018317060481584532, 0.00018581191348167618, 0.00018836349195210653, 0.0001908244486264344, 0.00019319389564879504, 0.0001954709853345839, 0.00019765498065097968, 0.0001997451632414909, 0.0002017408647224685, 0.0002036414959022583, 0.00020544652345563715, 0.00020715544021370597, 0.00020876785898293199, 0.000210283391320359, 0.00021170173239414822, 0.00021302265602585137, 0.0002142459508547681, 0.00021537152175240545, 0.00021639927820990513, 0.00021732922739938358, 0.00021816142095877066, 0.00021889597909000486, 0.0002195330671572739, 0.00022007291868811522, 0.00022051584624420612, 0.0002208621726407789, 0.00022111232177707748, 0.0002212667749942547, 0.00022132603765423248, 0.00022129069994608334, 0.00022116141104406065, 0.00022093886363093595, 0.00022062379620263928, 0.00022021704824660082, 0.0002197194396718062, 0.00021913193576960572, 0.00021845545605537299, 0.00021769106086584863, 0.00021683979946861308, 0.00021590280903181365, 0.00021488125514447235, 0.00021377636426866278, 0.00021258940923793286, 0.00021132170223872303, 0.0002099746069800669, 0.00020854954451602058, 0.00020704794543798983, 0.00020547133910869077, 0.00020382122564321285, 0.00020209922045702692, 0.00020030691856771118, 0.00019844598323772285, 0.00019651812106041044, 0.00019452505385891125, 0.0001924685443967363, 0.00019035040862292894, 0.0001881724726063183, 0.00018593659448196904, 0.0001836446809881827, 0.00018129865766145525, 0.00017890045653410518, 0.00017645209021762708, 0.00017395552783393774, 0.00017141281969031776, 0.00016882600578222183, 0.00016619715558352478, 0.0001635283716607964, 0.00016082173303555195, 0.00015807940386770291, 0.00015530350184449248, 0.0001524961749976682, 0.00014965961474730925, 0.00014679597753752404, 0.00014390746992744248, 0.0001409962781599771, 0.00013806460591648224, 0.00013511467884272276, 0.00013214868675306103, 0.00012916887328369986, 0.00012617744605960887, 0.00012317662052058466, 0.00012016861469487174, 0.00011715566016257914, 0.0001141399594504323, 0.00011112370563742372, 0.00010810911817454717, 0.00010509838844288783, 0.00010209367843707125, 9.909719509213178e-05, 9.611105255133426e-05, 9.313744557709474e-05, 9.017847369338019e-05, 8.72362628341908e-05, 8.431291324757031e-05, 8.141050560920322e-05, 7.853110749777267e-05, 7.56767300827586e-05, 7.284943948474774e-05, 7.005118265118312e-05, 6.728395734324812e-05, 6.454970561873005e-05, 6.185033639630876e-05, 5.918774082639582e-05, 5.656378637279867e-05, 5.39802912532596e-05, 5.1439068403573814e-05, 4.894187740760327e-05, 4.649045893265022e-05, 4.408647922843332e-05, 4.173166876435654e-05, 3.942757506871889e-05, 3.7175851169107265e-05, 3.497801874176916e-05, 3.283559477656112e-05, 3.075006350783265e-05, 2.872283560037809e-05, 2.6755329076400997e-05, 2.4848856836339683e-05, 2.300477020971257e-05, 2.12242798146703e-05, 1.950865447881399e-05, 1.7858997944365972e-05, 1.6276514156015487e-05, 1.4762228851454446e-05, 1.331715815894568e-05, 1.1942354432624665e-05, 1.06386896830201e-05, 9.407068870404278e-06, 8.24832728060604e-06, 7.163275212029926e-06, 6.1525921666308065e-06, 5.217029118864667e-06, 4.357179073874772e-06, 3.573600997654506e-06, 2.866921677398124e-06, 2.237493341781803e-06, 1.6857809872540065e-06, 1.2122668720908794e-06, 8.170647551925815e-07, 5.005420551040352e-07, 2.627467460040152e-07, 1.0349151031335884e-07, 2.1156006660352308e-08, 8.008886764658418e-09, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]}

==> anc/prove_SSS_C86.py <==
#!/usr/bin/env python3
"""
prove_SSS_C86.py -- standalone RIGOROUS prover for the Schur-Siegel-Smyth trace
constant (registry constant C_86).

                lambda^SSS  >=  1.80220        (PROVED here)
     previous published:  1.80203   [Orloski, Talebizadeh Sardari & Smith,
                                     Math. Comp. 94 (2025) 2005]

WHAT IS PROVED.  lambda^SSS = liminf tr(alpha)/deg(alpha) over totally positive
algebraic integers.  For ANY measure eta on [0,inf), ANY lambda_Q >= 0 and
lambda_0 >= 0,

    lambda^SSS  >=  inf_{x>=0} g(x),
    g(x) = x - sum_Q lambda_Q log|Q(x)| - lambda_0 ( 2 U_eta(x) - I(eta) ),

with U_eta(x) = int log|x-y| d eta(y) and I(eta) = int int log|x-y| d eta d eta.
(Smyth's resultant constraints + the energy constraint of OTS; A. Smith, Annals,
makes these conditions sufficient.)  Nothing about how eta was found needs to be
believed: only the evaluation of the infimum matters, and that is what is proved.

HOW.  eta is piecewise constant on 6932 cells, so U_eta and I(eta) have exact
closed forms (no quadrature anywhere).  The infimum is certified by BISECTION
with MONOTONE bounds -- no derivative, no Lipschitz constant:

  * x >= t-H on the interval [t-H, t+H];
  * |Q(x)| <= lead * prod_rho (|t-rho| + H) + E_Q,  since |x-rho| <= |t-rho| + H
    and log|Q| is increasing in each distance.  E_Q is MEASURED coefficient-wise
    against the exact integer coefficients (no perturbation theory);
  * each cell potential u_j is unimodal (decreasing towards the cell, increasing
    away), so its maximum on any interval is at an ENDPOINT; hence
    U_eta(x) <= sum_j m_j max(u_j(t-H), u_j(t+H));
  * I(eta) is computed in float128 and decreased by 1e-12.

An allowance EPS = 1e-9 is subtracted from every bound, far above the accumulated
IEEE error.  The tail x >= 14 is handled analytically (see below).

Needs only numpy + mpmath, plus CERTIFICAT_C86.json in the same directory.
"""
import json, os, time, warnings
import numpy as np, mpmath as mp
warnings.filterwarnings('ignore')

TARGET = 1.80220
XMAX   = 14.0
EPS    = 1e-9
HERE   = os.path.dirname(os.path.abspath(__file__))
d      = json.load(open(os.path.join(HERE, 'CERTIFICAT_C86.json')))

edges = np.array(d['aretes'], float); m = np.array(d['masses'], float)
lam0  = float(d['lambda_0']); polys = d['polynomes']
lamQ  = np.array(d['lambda_Q'], float)
a, b  = edges[:-1], edges[1:]; h = b - a
assert (lamQ >= 0).all() and lam0 >= 0
assert (h > 0).all() and (m >= 0).all()
print("cells %d | sum m = %.16f | lambda_0 = %.10f" % (len(m), m.sum(), lam0), flush=True)

# ---------- roots to high precision, residual MEASURED ----------
def roots_hp(P):
    for dps, ms, ep in [(60,200,200),(120,500,400),(240,1500,800),(400,4000,1600)]:
        mp.mp.dps = dps
        try: return mp.polyroots([mp.mpf(int(t)) for t in P], maxsteps=ms, extraprec=ep), dps
        except Exception: pass
    raise RuntimeError("roots did not converge")
D, worstE = [], 0.0
for P, c in zip(polys, lamQ):
    if c <= 0: continue
    rts, dps = roots_hp(P); mp.mp.dps = max(dps, 80)
    poly = [mp.mpf(P[0])]
    for r in rts:
        new = [mp.mpf(0)]*(len(poly)+1)
        for i, cc in enumerate(poly): new[i] += cc; new[i+1] -= cc*r
        poly = new
    E = mp.mpf(0); deg = len(P)-1
    for k, (ap, ex) in enumerate(zip(poly, P)):
        E += abs(ap - mp.mpf(int(ex))) * mp.mpf(XMAX)**(deg-k)
    assert all(abs(mp.im(r)) < mp.mpf(10)**(-30) for r in rts), "complex root"
    D.append(dict(deg=deg, lead=abs(P[0]), c=float(c), E=float(E),
                  re=np.array([float(mp.re(r)) for r in rts])))
    worstE = max(worstE, float(E))
print("polynomials with lambda>0 : %d | max measured residual E = %.3e" % (len(D), worstE), flush=True)

# ---------- I(eta) in float128, then decreased ----------
def f2(t):
    t = np.asarray(t, np.float128)
    return np.where(t == 0, np.float128(0), t*t/2*np.log(np.abs(t)) - t*t/4)
a8,b8,h8,m8 = (v.astype(np.float128) for v in (a,b,h,m))
tot = np.float128(0)
for s in range(0, len(m), 300):
    e = min(s+300, len(m))
    ai,bi,hi,mi = a8[s:e][:,None], b8[s:e][:,None], h8[s:e][:,None], m8[s:e][:,None]
    L = (f2(b8[None,:]-ai)-f2(b8[None,:]-bi)-f2(a8[None,:]-ai)+f2(a8[None,:]-bi)-hi*h8[None,:])/(hi*h8[None,:])
    tot += (mi*L*m8[None,:]).sum()
I_LOW = float(tot) - 1e-12
assert I_LOW > 0, "I(eta) must be >= 0 for the energy constraint"
print("I(eta) = %.15e  (lower bound used %.15e)" % (float(tot), I_LOW), flush=True)

keep = m > 0; A,Bc,Hc,Mc = a[keep], b[keep], h[keep], m[keep]; MSUM = m.sum()
f1 = lambda t: np.where(t == 0, 0.0, t*np.log(np.abs(t)))

def g_low(t, Hw):
    out = t - Hw
    for P in D:
        prod = np.full_like(t, float(P['lead']))
        for p in P['re']: prod = prod*(np.abs(t-p)+Hw)
        out -= P['c']*np.log(prod + P['E'])
    xl, xr = t-Hw, t+Hw; up = np.zeros_like(t)
    for s in range(0, len(Mc), 1200):
        e = min(s+1200, len(Mc))
        ul = (f1(xl[:,None]-A[s:e]) - f1(xl[:,None]-Bc[s:e]))/Hc[s:e]
        ur = (f1(xr[:,None]-A[s:e]) - f1(xr[:,None]-Bc[s:e]))/Hc[s:e]
        up += (np.maximum(ul, ur)*Mc[s:e]).sum(axis=1)
    return out - 2*lam0*(up-MSUM) + lam0*I_LOW - EPS

# ---------- tail x >= XMAX, analytic ----------
mr = max(float(np.max(P['re'])) for P in D); sdeg = sum(P['c']*P['deg'] for P in D)
tail = XMAX - sdeg*np.log(XMAX+mr) - 2*lam0*np.log(XMAX) + lam0*I_LOW
assert tail > TARGET and 1 - sdeg/(XMAX+mr) - 2*lam0/XMAX > 0
print("tail x>=%.0f : g >= %.6f and increasing  => proved on [%.0f, inf)" % (XMAX, tail, XMAX), flush=True)

# ---------- bisection on [0, XMAX] ----------
t0 = time.time(); ed = np.linspace(0.0, XMAX, 4097)
t = (ed[:-1]+ed[1:])/2; Hw = (ed[1:]-ed[:-1])/2; total = 0
for lev in range(40):
    at, aH = [], []
    for s in range(0, len(t), 1500):
        e = min(s+1500, len(t)); v = g_low(t[s:e], Hw[s:e]); bad = v < TARGET
        if bad.any(): at.append(t[s:e][bad]); aH.append(Hw[s:e][bad])
    total += len(t)
    if not at:
        print("\nPROVED  lambda^SSS >= %.5f   (%d levels, %d intervals, %.0fs)"
              % (TARGET, lev, total, time.time()-t0))
        print("published lower bound: 1.80203  [OTS, Math. Comp. 94 (2025) 2005]")
        raise SystemExit(0)
    t = np.concatenate(at); Hw = np.concatenate(aH)
    t = np.concatenate([t-Hw/2, t+Hw/2]); Hw = np.concatenate([Hw/2, Hw/2])
    print("   level %2d : %d alive, %.0fs" % (lev, len(t), time.time()-t0), flush=True)
raise SystemExit("FAILED to exhaust")


==> anc/verify_C86.py <==
# -----------------------------------------------------------------------------
#  verify_C86.py  --  self-contained verification of the lower bound
#
#                          lambda^SSS  >=  1.80220
#
#  for the Schur-Siegel-Smyth trace problem.  It reads CERTIFICAT_C86.json,
#  which contains the measure eta (6932 cells), the multiplier lambda_0, and the
#  18 integer polynomials with their multipliers lambda_Q, and it checks, with
#  rigorous interval bounds, that
#
#     g(x) = x - sum_Q lambda_Q log|Q(x)| - lambda_0 (2 U_eta(x) - I(eta))
#
#  stays above the target for every x >= 0.  By Lemma 2.4 and Corollary 1.2 of
#
#     B. J. Orloski, N. Talebizadeh Sardari and A. Smith, New lower bounds for
#     the Schur-Siegel-Smyth trace problem, Math. Comp. 94 (2025), 2005-2027,
#
#  that infimum is a lower bound for lambda^SSS.  Nothing else has to be taken
#  on trust: any eta, lambda_0, lambda_Q gives a valid bound, so an error in the
#  data can only weaken the result, never invalidate it.
#
#  Run:  python3 verify_C86.py          (no arguments; numpy and mpmath only)
#  Time: about three minutes at the target below; set CIBLE = 1.80 for a
#        two-second smoke test that exercises every step.
#
#  David Niedbala Giraudin -- ORCID 0009-0009-1526-1178
#  Technical assistance: Claude (Anthropic).
# -----------------------------------------------------------------------------
import json, sys, time
import numpy as np
from mpmath import mp, mpf, polyroots

# ------------------------------- parameters ----------------------------------
CIBLE   = 1.80220      # target to certify
XMAX    = 14.0         # bisection runs on [0, XMAX]; the tail is analytic
EPS     = 1e-9         # rounding allowance subtracted from every bound
FICHIER = "CERTIFICAT_C86.json"
NIV_MAX = 40
# -----------------------------------------------------------------------------

np.seterr(all="ignore")
t0 = time.time()
echecs = []
def check(nom, ok):
    print("   [%s] %s" % ("ok " if ok else "FAIL", nom), flush=True)
    if not ok: echecs.append(nom)

print("verify_C86 -- target %.6f\n" % CIBLE, flush=True)
d = json.load(open(FICHIER))
edges = np.array(d["aretes"], float)
masses = np.array(d["masses"], float)
lam0 = float(d["lambda_0"])
polys = d["polynomes"]
lamQ = np.array(d["lambda_Q"], float)

print("1. structure of the certificate", flush=True)
check("6933 edges, 6932 masses", len(edges) == len(masses) + 1 == 6933)
check("edges strictly increasing", bool(np.all(np.diff(edges) > 0)))
check("masses non-negative", bool(masses.min() >= 0))
check("masses sum to 1", abs(masses.sum() - 1.0) < 1e-14)
check("support inside [0, 8]", edges[0] >= 0 and edges[-1] <= 8 + 1e-15)
check("lambda_0 > 0", lam0 > 0)
check("all lambda_Q >= 0", bool(lamQ.min() >= 0))
check("polynomials have integer coefficients",
      all(all(float(c).is_integer() for c in p) for p in polys))
print("   %d cells, %d of them charged; lambda_0 = %.16f" %
      (len(masses), int((masses > 0).sum()), lam0), flush=True)

# --------------------------- 2. energy of eta --------------------------------
print("\n2. energy I(eta) = int int log|x-y| d eta d eta", flush=True)
q = masses / np.diff(edges)
c = np.zeros(len(edges)); c[:-1] += q; c[1:] -= q
nz = c != 0
def energie(dtype):
    ek = edges[nz].astype(dtype); ck = c[nz].astype(dtype); tot = dtype(0)
    for i in range(0, len(ek), 200):
        dd = ek[None, :] - ek[i:i+200, None]
        v = np.where(dd == 0, dtype(0),
                     dd*dd*dtype(0.5)*np.log(np.abs(dd)) - dd*dd*dtype(0.25))
        tot += (v * ck[None, :]).sum(axis=1) @ ck[i:i+200]
    return -tot - 1
I64 = float(energie(np.float64)); I80 = float(energie(np.longdouble))
I_low = min(I64, I80) - 1e-12
print("   float64 %.16e   float128 %.16e   gap %.2e" % (I64, I80, abs(I64 - I80)), flush=True)
check("the two arithmetics agree to 1e-12", abs(I64 - I80) < 1e-12)
check("I(eta) >= 0 (constraint of the primal problem)", I_low >= 0)

# ------------------ 3. roots of the active polynomials -----------------------
print("\n3. roots of the active polynomials, with measured residuals", flush=True)
act = [i for i in range(len(polys)) if lamQ[i] > 0]
ROOTS, EQ, LEAD, LAM = [], [], [], []
for i in act:
    co = [int(round(float(x))) for x in polys[i]]; deg = len(co) - 1; done = False
    for dps, ms in ((60, 400), (120, 1500), (200, 4000), (400, 10000)):
        mp.dps = dps
        try:
            r = polyroots(co, maxsteps=ms, extraprec=10*dps)
        except Exception:
            continue
        if len(r) != deg or max(abs(mp.im(z)) for z in r) > mpf(10)**(-40):
            continue
        rr = [mpf(mp.re(z)) for z in r]
        rec = [mpf(co[0])]                       # rebuild lead * prod (z - rho)
        for z in rr:
            nxt = [mpf(0)]*(len(rec)+1)
            for k, cc in enumerate(rec):
                nxt[k] += cc; nxt[k+1] -= cc*z
            rec = nxt
        E = sum(abs(rec[k] - co[k]) * mpf(XMAX)**(deg-k) for k in range(len(co)))
        if E < mpf(10)**(-30): done = True; break
    check("degree %2d: %d real roots, residual %.2e" % (deg, deg, float(E) if done else -1), done)
    ROOTS.append(np.array([float(x) for x in rr])); EQ.append(float(E))
    LEAD.append(float(co[0])); LAM.append(float(lamQ[i]))
LAM = np.array(LAM); LEAD = np.array(LEAD); EQ = np.array(EQ)
somme_deg = float(sum(LAM[k]*len(ROOTS[k]) for k in range(len(LAM))))
rmax = float(max(r.max() for r in ROOTS))
print("   %d active polynomials, sum lambda_Q deg Q = %.10f, largest root %.9f"
      % (len(LAM), somme_deg, rmax), flush=True)

# ---------------- 4. rigorous lower bound of g by bisection ------------------
print("\n4. bisection on [0, %g]" % XMAX, flush=True)
sel = masses > 0
A_ = edges[:-1][sel]; B_ = edges[1:][sel]; M_ = masses[sel]; H_ = B_ - A_
def f1(t): return np.where(t == 0, 0.0, t*np.log(np.abs(t)))

def borne(t, H, chunk=150):
    """lower bound of g on every [t-H, t+H]:
       x >= t-H ;  |Q(x)| <= lead prod(|t-rho|+H) + E_Q ;
       U_eta(x) <= sum_j m_j max(u_j(t-H), u_j(t+H))  (each cell potential is
       unimodal with its minimum at the cell midpoint, so its maximum over an
       interval is attained at an endpoint)."""
    out = np.empty(len(t))
    for i in range(0, len(t), chunk):
        tt = t[i:i+chunk][:, None]; hh = H[i:i+chunk][:, None]
        uA = (f1(tt - hh - A_[None, :]) - f1(tt - hh - B_[None, :])) / H_[None, :] - 1.0
        uB = (f1(tt + hh - A_[None, :]) - f1(tt + hh - B_[None, :])) / H_[None, :] - 1.0
        Uub = (np.maximum(uA, uB) * M_[None, :]).sum(axis=1)
        S = np.zeros(len(tt))
        for k in range(len(LAM)):
            S += LAM[k] * np.log(LEAD[k]*np.prod(np.abs(tt - ROOTS[k][None, :]) + hh, axis=1) + EQ[k])
        out[i:i+chunk] = (tt[:, 0] - hh[:, 0]) - S - 2*lam0*Uub + lam0*I_low - EPS
    return out

lo = np.array([0.0]); hi = np.array([XMAX]); n_tot = 0; fini = False
for niv in range(NIV_MAX):
    t = (lo + hi)/2; H = (hi - lo)/2
    ok = borne(t, H) >= CIBLE
    n_tot += len(t); lo, hi = lo[~ok], hi[~ok]
    if niv % 4 == 0 or len(lo) == 0:
        print("   level %2d: %9d intervals, %9d left  [%3.0f s]"
              % (niv, n_tot, len(lo), time.time()-t0), flush=True)
    if len(lo) == 0: fini = True; break
    m = (lo + hi)/2
    lo = np.concatenate([lo, m]); hi = np.concatenate([m, hi])
    o = np.argsort(lo); lo, hi = lo[o], hi[o]
check("g(x) >= %.6f on [0, %g]  (%d intervals)" % (CIBLE, XMAX, n_tot), fini)

# ----------------------------- 5. the tail -----------------------------------
print("\n5. the tail x >= %g" % XMAX, flush=True)
# (log|Q|)'(x) = sum 1/(x-rho) <= deg Q/(x-rmax) ; U_eta'(x) <= 1/(x-8) since eta
# lives on [0,8]; hence g'(x) >= 1 - sum lambda_Q deg Q/(x-rmax) - 2 lambda_0/(x-8),
# which is increasing in x.
# |Q(x)| <= (x+rmax)^deg for x >= 0, and U_eta(x) <= log x for x >= 8 since eta lives
# on [0,8]; hence g(x) >= h(x) := x - (sum lambda_Q deg Q) log(x+rmax) - 2 lambda_0 log x
# + lambda_0 I(eta), whose derivative 1 - (sum)/(x+rmax) - 2 lambda_0/x is positive at
# XMAX and increasing.  This needs nothing from the bisection.
hx = XMAX - somme_deg*np.log(XMAX + rmax) - 2*lam0*np.log(XMAX) + lam0*I_low
pente = 1.0 - somme_deg/(XMAX + rmax) - 2*lam0/XMAX
print("   h(%g) = %.6f   h'(%g) = %.9f" % (XMAX, hx, XMAX, pente), flush=True)
check("h increasing on [%g, infinity)" % XMAX, pente > 0)
check("g >= h >= %.6f on [%g, infinity)" % (hx, XMAX), hx >= CIBLE)

print("\n%s" % ("-"*70))
if echecs:
    print("FAILED: " + "; ".join(echecs)); sys.exit(1)
print("VERIFIED: lambda^SSS >= %.6f      (%.0f s)" % (CIBLE, time.time()-t0))
print("published: 1.80203  (Orloski, Talebizadeh Sardari and Smith, 2025)")
sys.exit(0)

